Photometry of K2 Campaign 9 bulge data

In its Campaign 9, K2 observed dense regions toward the Galactic bulge in order to constrain the microlensing parallaxes and probe for free-floating planets. Photometric reduction of the \emph{K2} bulge data poses a significant challenge due to a combination of the very high stellar density, large pixels of the Kepler camera, and the pointing drift of the spacecraft. Here we present a new method to extract K2 photometry in dense stellar regions. We extended the Causal Pixel Model developed for less-crowded fields, first by using the pixel response function together with accurate astrometric grids, second by combining signals from a few pixels, and third by simultaneously fitting for an astrophysical model. We tested the method on two microlensing events and a long-period eclipsing binary. The extracted K2 photometry is an order of magnitude more precise than the photometry from other method.

==> anc/info_README.txt <==
Files accompanying paper:

R. Poleski, M. Penny, B.S. Gaudi, A. Udalski, C. Ranc, G. Barentsen & A. Gould
(2019) "Photometry of K2 Campaign 9 bulge data"
Astronomy & Astrophysics 627, A54
https://ui.adsabs.harvard.edu/abs/2019A%26A...627A..54P/abstract
https://arxiv.org/abs/1805.05734

#######################################

The files are 3 column text files with format:

1 - time
2 - measured value
3 - uncertainty

The time column is in HJD for ground-based data and BJD for K2. The measured 
values and uncertainties are in flux space for K2 and CFHT and in magnitude 
space for other datasets. The presented values have uncertainties scaled as 
discussed in the paper. 

File name format:

phot_OBJECT_SURVEY.dat

where:
OBJECT - short name of object,
SURVEY - survey name and filter (for ground-based data); the survey names are:
         CFHT - Canada France Hawaii Telescope,
         K2,
         KMT - Korean Microlensing Telescope network (additional letter 
	       indicates specific telescope),
         OGLE - Optical Gravitational Lensing Experiment.

Please cite this paper if you are using these data. If you are using CFHT or 
KMT data, then please additionally cite original papers presenting these data,
respectively:

Zang et al. (2018) "Measurement of Source Star Colors with the K2C9-CFHT 
Multi-color Microlensing Survey"
https://ui.adsabs.harvard.edu/abs/2018PASP..130j4401Z/abstract

Kim et al. (2018) "The KMTNet/K2-C9 (Kepler) Data Release"
https://ui.adsabs.harvard.edu/abs/2018AJ....155..186K/abstract


These files were prepared by Radek Poleski (poleski.1@osu.edu).


==> anc/phot_eb234840_K2.dat <==
2457501.09639 46.97 47.83
2457501.11682 20.95 47.82
2457501.13726 28.16 47.84
2457501.15769 28.09 47.75
2457501.17813 29.83 47.66
2457501.19857 10.95 47.59
2457501.21900 8.92 47.43
2457501.23944 5.55 47.33
2457501.25987 3.10 47.24
2457501.28031 52.39 47.46
2457501.30074 93.18 47.68
2457501.32118 71.03 47.69
2457501.34161 42.66 47.78
2457501.36205 36.16 47.78
2457501.38249 15.08 47.78
2457501.40292 -0.64 47.78
2457501.42336 -2.60 47.74
2457501.44379 -3.41 47.63
2457501.46423 -25.46 47.49
2457501.52553 32.57 47.02
2457501.54597 66.33 47.19
2457501.56641 58.11 47.30
2457501.58684 66.86 47.41
2457501.60728 67.32 47.50
2457501.62771 59.14 47.57
2457501.64815 35.66 47.62
2457501.66858 17.88 47.68
2457501.70945 -14.89 47.71
2457501.72989 -34.23 47.75
2457501.77076 -26.76 47.57
2457501.79120 -25.40 47.46
2457501.81163 -17.78 47.23
2457501.83207 -17.71 47.08
2457501.85250 -20.55 46.83
2457501.87294 -7.31 46.51
2457501.89337 -3.11 46.26
2457501.91381 12.10 45.90
2457501.93425 9.72 45.53
2457501.95468 6.39 45.29
2457501.97512 13.17 44.94
2457502.01599 -28.79 47.27
2457502.03642 -8.01 47.67
2457502.05686 -22.50 47.69
2457502.07729 -21.85 47.71
2457502.09773 -15.05 47.66
2457502.11817 -21.92 47.56
2457502.13860 -7.86 47.40
2457502.15904 -0.71 47.21
2457502.17947 15.56 47.03
2457502.19991 10.21 46.66
2457502.22034 3.27 46.39
2457502.24078 11.78 45.99
2457502.26121 7.85 47.14
2457502.28165 11.45 47.44
2457502.30209 1.90 47.56
2457502.32252 7.27 47.61
2457502.34296 -3.80 47.68
2457502.36339 -2.06 47.69
2457502.38383 -6.86 47.69
2457502.40426 -17.32 47.56
2457502.44513 4.24 47.14
2457502.46557 3.73 46.85
2457502.48601 16.74 46.54
2457502.50644 -10.21 47.31
2457502.52688 -4.51 47.60
2457502.54731 -4.84 47.66
2457502.56775 -9.94 47.66
2457502.58818 -5.67 47.64
2457502.60862 -2.14 47.51
2457502.62905 -0.53 47.32
2457502.64949 1.85 47.13
2457502.66993 21.36 46.80
2457502.69036 13.60 46.49
2457502.71080 16.01 46.10
2457502.73123 0.98 45.64
2457502.75167 -8.78 47.03
2457502.77210 -13.94 47.52
2457502.79254 -4.13 47.58
2457502.81297 -9.36 47.65
2457502.83341 -16.56 47.67
2457502.85385 -25.56 47.59
2457502.87428 -14.27 47.40
2457502.89472 -7.61 47.15
2457502.91515 -4.07 46.88
2457502.93559 -11.62 46.41
2457502.95602 -15.48 46.02
2457503.01733 -19.62 47.46
2457503.03777 -17.82 47.33
2457503.05820 -11.55 47.24
2457503.07864 -9.49 47.08
2457503.09907 2.90 46.93
2457503.11951 -2.83 46.75
2457503.13994 -7.83 46.44
2457503.16038 -15.16 46.21
2457503.18082 -25.04 45.92
2457503.20125 -31.68 45.64
2457503.22169 -29.42 45.40
2457503.24212 -77.41 46.84
2457503.26256 -35.49 47.61
2457503.79388 -37.59 47.50
2457503.81432 -23.32 47.56
2457503.83475 -34.06 47.59
2457503.85519 -28.64 47.55
2457503.87562 -28.85 47.45
2457503.89606 -36.19 47.32
2457503.91650 -24.94 47.12
2457503.93693 -8.42 46.90
2457503.95737 -17.84 46.64
2457503.97780 -67.68 47.16
2457503.99824 -48.59 47.35
2457504.01867 -33.43 47.47
2457504.03911 -29.89 47.56
2457504.05954 -28.32 47.59
2457504.07998 -27.19 47.53
2457504.10042 -34.95 47.46
2457504.14129 -7.05 47.11
2457504.22303 -57.00 47.14
2457504.24346 -33.33 47.44
2457504.26390 -15.81 47.50
2457504.28434 -14.32 47.54
2457504.30477 -14.64 47.57
2457504.32521 -9.57 47.54
2457504.34564 -17.16 47.39
2457504.36608 -4.00 47.23
2457504.38651 17.91 47.00
2457504.40695 8.21 46.65
2457504.42739 -8.32 46.30
2457504.46826 -22.73 47.17
2457504.48869 -3.24 47.56
2457504.50913 16.43 47.59
2457504.52956 -9.12 47.52
2457504.55000 2.16 47.45
2457504.57043 6.21 47.22
2457504.59087 2.87 47.02
2457504.61131 1.99 46.66
2457504.63174 -14.81 46.24
2457504.67261 -11.01 45.32
2457504.71348 -28.69 46.82
2457504.73392 -8.53 47.23
2457504.75435 -23.47 47.33
2457504.77479 -4.44 47.47
2457504.79523 1.75 47.54
2457504.81566 -0.79 47.56
2457504.83610 -9.12 47.43
2457504.85653 -0.90 47.24
2457504.87697 13.89 46.95
2457504.89740 12.32 46.53
2457504.97915 -28.27 47.30
2457504.99958 -17.85 47.42
2457505.02002 -19.16 47.44
2457505.04045 -20.11 47.48
2457505.06089 29.57 47.57
2457505.08132 0.96 47.53
2457505.10176 1.72 47.56
2457505.12219 -2.17 47.52
2457505.14263 -9.30 47.48
2457505.16307 10.14 47.39
2457505.18350 -12.39 47.29
2457505.20394 -36.54 47.17
2457505.22437 -26.50 47.30
2457505.24481 -27.62 47.35
2457505.26524 -13.75 47.44
2457505.28568 13.28 47.54
2457505.30612 25.98 47.55
2457505.32655 5.97 47.56
2457505.36742 -5.54 47.46
2457505.38786 -4.65 47.39
2457505.40829 -13.10 47.29
2457505.44916 -16.39 46.95
2457505.46960 -6.73 47.01
2457505.49004 -16.51 47.13
2457505.51047 -24.29 47.16
2457505.53091 -28.91 47.27
2457505.55134 -22.50 47.35
2457505.57178 -10.36 47.43
2457505.59221 -5.87 47.47
2457505.61265 3.39 47.51
2457505.63308 -3.27 47.54
2457505.65352 -5.64 47.51
2457505.69439 -15.51 47.38
2457505.71483 -4.24 47.23
2457505.73526 0.53 47.12
2457505.75570 5.32 46.91
2457505.77613 6.76 46.65
2457505.79657 -10.09 46.47
2457505.81700 -11.34 46.04
2457505.83744 -25.27 45.79
2457505.85788 -27.68 45.53
2457505.87831 -10.37 45.13
2457505.89875 9.30 44.92
2457505.93962 -29.24 46.94
2457505.96005 -4.07 47.31
2457505.98049 9.35 47.43
2457506.00093 16.99 47.51
2457506.02136 9.05 47.50
2457506.04180 11.74 47.53
2457506.06223 11.04 47.46
2457506.08267 3.75 47.35
2457506.10310 29.24 47.19
2457506.12354 19.90 46.99
2457506.14397 29.39 46.70
2457506.16441 12.14 46.39
2457506.18485 1.77 47.18
2457506.20528 23.06 47.43
2457506.22572 29.98 47.50
2457506.24615 24.70 47.51
2457506.26659 23.31 47.53
2457506.28702 20.19 47.45
2457506.30746 19.62 47.34
2457506.32789 23.01 47.14
2457506.34833 22.70 46.98
2457506.36877 23.31 46.68
2457506.38920 16.15 46.34
2457506.40964 2.00 46.02
2457506.43007 -9.02 47.09
2457506.45051 7.44 47.34
2457506.47094 14.95 47.43
2457506.49138 27.78 47.50
2457506.51181 22.20 47.53
2457506.53225 12.61 47.48
2457506.55269 15.67 47.35
2457506.57312 22.28 47.25
2457506.59356 20.68 47.04
2457506.61399 19.69 46.74
2457506.63443 22.42 46.50
2457506.67530 18.49 47.27
2457506.69574 26.62 47.53
2457506.71617 13.47 47.47
2457506.73661 11.72 47.40
2457506.75704 9.14 47.23
2457506.77748 26.11 46.99
2457506.79791 16.25 46.73
2457506.83878 9.85 45.98
2457506.85922 -2.86 45.61
2457506.87966 3.86 45.14
2457506.90009 43.80 44.86
2457506.94096 28.06 47.49
2457506.96140 19.54 47.48
2457506.98183 29.59 47.48
2457507.00227 16.16 47.51
2457507.02270 23.35 47.49
2457507.04314 19.88 47.43
2457507.06358 12.66 47.32
2457507.08401 6.76 47.25
2457507.10445 24.33 47.06
2457507.12488 17.74 46.93
2457507.14532 26.43 46.72
2457507.16575 1.98 46.95
2457507.18619 27.40 47.11
2457507.20662 20.20 47.22
2457507.22706 28.80 47.29
2457507.24750 21.15 47.39
2457507.26793 30.84 47.44
2457507.28837 25.50 47.47
2457507.30880 36.46 47.53
2457507.32924 23.25 47.47
2457507.34967 13.71 47.42
2457507.37011 11.84 47.37
2457507.41098 28.04 47.06
2457507.43142 35.61 47.12
2457507.51316 35.10 47.47
2457507.53359 20.15 47.50
2457507.55403 8.59 47.46
2457507.57447 21.35 47.40
2457507.59490 3.70 47.29
2457507.61534 14.84 47.12
2457507.65621 24.34 46.97
2457507.67664 15.52 47.09
2457507.69708 14.87 47.21
2457507.71751 3.05 47.26
2457507.73795 25.58 47.40
2457507.75839 23.66 47.47
2457507.77882 12.13 47.49
2457507.79926 10.54 47.45
2457507.81969 -1.02 47.39
2457507.84013 7.88 47.26
2457507.86056 11.27 47.09
2457507.88100 22.24 46.94
2457507.90144 20.87 47.06
2457507.92187 34.41 47.21
2457507.94231 28.72 47.26
2457507.96274 18.64 47.37
2457507.98318 30.43 47.46
2457508.00361 28.38 47.47
2457508.02405 11.75 47.48
2457508.04448 10.86 47.42
2457508.06492 1.73 47.33
2457508.08536 14.38 47.18
2457508.10579 10.59 47.03
2457508.16710 18.86 47.19
2457508.18753 11.67 47.27
2457508.20797 26.01 47.39
2457508.22840 16.88 47.46
2457508.24884 19.47 47.49
2457508.26928 0.11 47.43
2457508.28971 -11.30 47.36
2457508.31015 2.24 47.18
2457508.33058 -0.02 47.00
2457508.35102 -9.80 46.80
2457508.39189 13.84 46.76
2457508.41233 16.73 46.91
2457508.43276 10.47 47.05
2457508.45320 9.27 47.11
2457508.47363 9.81 47.22
2457508.49407 -2.12 47.36
2457508.51450 -2.33 47.39
2457508.53494 -1.28 47.44
2457508.55537 -4.40 47.47
2457508.57581 -13.00 47.40
2457508.59625 -26.34 47.21
2457508.63712 -2.18 46.65
2457508.65755 6.28 46.81
2457508.67799 0.73 46.95
2457508.69842 -12.12 47.07
2457508.71886 -25.39 47.20
2457508.73929 -23.32 47.32
2457508.75973 -21.47 47.38
2457508.78017 -39.53 47.42
2457508.80060 -39.54 47.44
2457508.82104 -51.76 47.34
2457508.84147 -66.08 47.17
2457508.86191 -50.06 46.98
2457508.90278 -57.66 47.39
2457508.92322 -66.35 47.35
2457508.94365 -72.94 47.26
2457508.96409 -82.49 47.21
2457508.98452 -84.73 47.08
2457509.00496 -73.53 46.96
2457509.02539 -75.71 46.85
2457509.04583 -76.49 46.60
2457509.06626 -89.39 46.40
2457509.08670 -79.78 46.23
2457509.10714 -101.50 45.92
2457509.12757 -105.39 47.07
2457509.14801 -98.69 47.37
2457509.16844 -95.21 47.36
2457509.18888 -114.11 47.31
2457509.20931 -130.54 47.21
2457509.22975 -122.32 47.10
2457509.25018 -128.16 46.98
2457509.27062 -195.16 46.80
2457509.29106 -129.02 46.56
2457509.31149 -141.87 46.38
2457509.33193 -142.51 46.07
2457509.37280 -154.66 47.19
2457509.39323 -164.63 47.33
2457509.41367 -173.50 47.28
2457509.43411 -182.93 47.21
2457509.45454 -175.41 47.10
2457509.47498 -171.89 46.98
2457509.49541 -179.19 46.86
2457509.51585 -183.65 46.62
2457509.53628 -182.37 46.45
2457509.55672 -194.88 46.21
2457509.57715 -203.86 45.88
2457509.61803 -229.11 46.93
2457509.63846 -210.54 47.20
2457509.65890 -202.54 47.26
2457509.67933 -223.92 47.28
2457509.69977 -222.66 47.33
2457509.72020 -242.05 47.27
2457509.74064 -247.32 47.21
2457509.76107 -264.41 47.09
2457509.78151 -244.07 47.00
2457509.80195 -248.56 46.85
2457509.82238 -260.76 46.60
2457509.86325 -265.45 46.86
2457509.88369 -277.34 47.03
2457509.90412 -276.94 47.13
2457509.92456 -283.44 47.21
2457509.94500 -289.21 47.25
2457509.96543 -306.20 47.27
2457509.98587 -314.55 47.17
2457510.00630 -323.10 47.07
2457510.02674 -322.13 46.95
2457510.04717 -334.18 46.73
2457510.06761 -333.61 46.48
2457510.10848 -331.36 46.79
2457510.12892 -343.30 46.93
2457510.14935 -353.03 47.00
2457510.16979 -355.58 47.12
2457510.19022 -368.84 47.16
2457510.21066 -366.05 47.20
2457510.23109 -375.04 47.20
2457510.25153 -391.86 47.13
2457510.27196 -402.29 47.09
2457510.29240 -404.41 46.90
2457510.31284 -407.55 46.76
2457510.35371 -410.33 46.48
2457510.37414 -391.03 46.59
2457510.39458 -403.74 46.70
2457510.41501 -407.39 46.79
2457510.43545 -428.64 46.88
2457510.45589 -433.63 46.97
2457510.47632 -437.36 47.07
2457510.49676 -443.84 47.12
2457510.51719 -455.53 47.15
2457510.53763 -463.05 47.16
2457510.55806 -475.29 47.08
2457510.59893 -489.27 46.84
2457510.61937 -495.35 46.66
2457510.66024 -501.93 45.97
2457510.68068 -519.69 45.64
2457510.70111 -530.21 45.18
2457510.72155 -534.88 44.82
2457510.74198 -496.02 44.55
2457510.76242 -493.92 44.19
2457510.78285 -531.03 44.02
2457510.80329 -552.14 43.85
2457510.86460 -549.63 46.94
2457510.88503 -563.81 47.00
2457510.90547 -558.08 47.03
2457510.92590 -571.05 47.02
2457510.94634 -588.65 47.07
2457510.96678 -586.68 47.08
2457510.98721 -599.47 47.04
2457511.00765 -614.52 47.00
2457511.02808 -619.10 46.95
2457511.04852 -627.54 46.86
2457511.08939 -626.54 46.32
2457511.10982 -629.67 46.36
2457511.13026 -619.82 46.49
2457511.15070 -643.18 46.55
2457511.17113 -657.31 46.66
2457511.23244 -697.07 46.84
2457511.29375 -716.74 46.97
2457511.33462 -735.55 46.95
2457511.35505 -734.16 46.91
2457511.37549 -752.48 46.84
2457511.39592 -763.73 46.75
2457511.41636 -764.22 46.58
2457511.43679 -769.01 46.42
2457511.45723 -774.48 46.23
2457511.47767 -784.31 45.94
2457511.49810 -792.16 45.76
2457511.57984 -826.38 46.02
2457511.60028 -828.53 46.26
2457511.62071 -839.05 46.35
2457511.64115 -855.09 46.43
2457511.66159 -865.23 46.55
2457511.68202 -884.19 46.62
2457511.70246 -884.31 46.71
2457511.72289 -895.48 46.79
2457511.74333 -894.65 46.84
2457511.76376 -898.37 46.84
2457511.78420 -909.39 46.85
2457511.82507 -933.66 46.75
2457511.84551 -943.61 46.59
2457511.86594 -929.85 46.45
2457511.88638 -958.35 46.18
2457511.90681 -961.52 45.91
2457511.92725 -975.82 45.66
2457511.94768 -981.52 45.33
2457511.96812 -996.49 44.95
2457511.98856 -1002.39 44.68
2457512.00899 -1007.88 44.39
2457512.02943 -986.42 44.11
2457512.07030 -1010.24 46.44
2457512.09073 -1043.44 46.72
2457512.11117 -1057.10 46.62
2457512.13160 -1067.98 46.44
2457512.17248 -1070.37 45.93
2457512.19291 -1085.13 45.56
2457512.21335 -1103.26 45.22
2457512.23378 -1106.60 44.89
2457512.25422 -1119.47 44.52
2457512.27465 -1107.15 44.21
2457512.31553 -1138.40 46.24
2457512.33596 -1160.09 46.38
2457512.35640 -1155.14 46.15
2457512.37683 -1162.63 45.76
2457512.39727 -1183.14 45.44
2457512.41770 -1190.34 45.21
2457512.43814 -1204.85 44.80
2457512.45857 -1206.50 44.53
2457512.51988 -1228.43 43.92
2457512.56075 -1249.87 46.25
2457512.58119 -1276.59 46.51
2457512.60162 -1275.53 46.38
2457512.62206 -1286.59 46.14
2457512.64250 -1293.97 45.94
2457512.66293 -1298.91 45.72
2457512.68337 -1317.90 45.42
2457512.70380 -1330.66 45.18
2457512.74467 -1357.49 44.57
2457512.76511 -1360.41 44.38
2457512.82642 -1401.13 46.05
2457512.84685 -1396.54 46.31
2457512.86729 -1402.64 46.37
2457512.88772 -1412.45 46.38
2457512.90816 -1423.46 46.40
2457512.92859 -1439.21 46.48
2457512.94903 -1437.48 46.49
2457512.96946 -1450.74 46.52
2457512.98990 -1457.08 46.54
2457513.01034 -1471.73 46.54
2457513.05121 -1483.83 46.50
2457513.07164 -1494.88 46.45
2457513.09208 -1507.16 46.35
2457513.11251 -1518.45 46.25
2457513.13295 -1527.25 46.12
2457513.15339 -1527.76 45.99
2457513.17382 -1539.44 45.76
2457513.19426 -1550.69 45.60
2457513.21469 -1550.04 45.47
2457513.23513 -1574.35 45.20
2457513.25556 -1587.25 44.99
2457513.29643 -1588.45 46.24
2457513.31687 -1600.50 46.47
2457513.33731 -1609.30 46.43
2457513.35774 -1619.60 46.40
2457513.37818 -1633.92 46.33
2457513.39861 -1639.76 46.18
2457513.41905 -1643.48 45.98
2457513.43948 -1654.57 45.78
2457513.45992 -1662.18 45.49
2457513.48036 -1676.83 45.21
2457513.50079 -1677.95 44.93
2457513.54166 -1681.85 46.14
2457513.56210 -1711.01 46.40
2457513.58253 -1721.30 46.38
2457513.60297 -1731.44 46.36
2457513.62340 -1733.40 46.33
2457513.64384 -1744.79 46.26
2457513.66428 -1751.38 46.08
2457513.68471 -1748.96 45.95
2457513.70515 -1758.24 45.81
2457513.72558 -1774.90 45.52
2457513.74602 -1797.78 45.34
2457513.76645 -1801.95 45.14
2457513.78689 -1799.96 46.11
2457513.80733 -1823.35 46.29
2457513.82776 -1822.09 46.30
2457513.84820 -1831.36 46.34
2457513.86863 -1836.92 46.32
2457513.88907 -1838.31 46.30
2457513.90950 -1850.85 46.25
2457513.92994 -1862.39 46.13
2457513.95037 -1865.75 46.02
2457513.97081 -1877.04 45.83
2457513.99125 -1898.98 45.58
2457514.03212 -1905.40 45.81
2457514.05255 -1912.95 45.97
2457514.07299 -1920.82 46.09
2457514.11386 -1932.39 46.23
2457514.13429 -1934.00 46.25
2457514.15473 -1947.98 46.28
2457514.17517 -1946.10 46.24
2457514.19560 -1968.96 46.19
2457514.21604 -1956.52 46.11
2457514.23647 -1987.07 45.91
2457514.27734 -1977.01 45.91
2457514.29778 -1987.53 45.84
2457514.31822 -2006.24 45.68
2457514.33865 -2242.94 45.46
2457514.35909 -2018.50 45.15
2457514.37952 -2039.81 44.87
2457514.39996 -2040.53 44.64
2457514.42039 -2025.49 44.30
2457514.44083 -2083.34 44.01
2457514.46126 -2048.54 43.80
2457514.48170 -2100.61 43.56
2457514.52257 -2057.73 45.56
2457514.54301 -2095.72 45.92
2457514.56344 -2116.06 46.02
2457514.58388 -2110.81 46.05
2457514.60431 -2127.51 46.13
2457514.62475 -2125.92 46.19
2457514.64519 -2136.71 46.15
2457514.66562 -2136.10 46.11
2457514.68606 -2161.78 45.99
2457514.70649 -2172.04 45.88
2457514.72693 -2176.17 45.75
2457514.78823 -2215.92 45.52
2457514.80867 -2201.38 45.61
2457514.82911 -2222.38 45.64
2457514.84954 -2219.46 45.69
2457514.86998 -2255.20 45.75
2457514.89041 -2278.15 45.78
2457514.91085 -2276.63 45.84
2457514.93128 -2267.38 45.91
2457514.95172 -2263.68 45.95
2457514.97215 -2289.65 46.03
2457515.01303 -2292.74 46.06
2457515.03346 -2297.10 46.07
2457515.05390 -2302.79 46.06
2457515.07433 -2298.90 46.03
2457515.09477 -2324.42 45.96
2457515.11520 -2328.80 45.90
2457515.13564 -2342.86 45.78
2457515.15608 -2348.87 45.69
2457515.17651 -2351.44 45.56
2457515.19695 -2363.94 45.32
2457515.21738 -2364.47 45.04
2457515.25825 -2366.39 45.83
2457515.27869 -2392.34 46.00
2457515.29912 -2397.79 46.00
2457515.31956 -2397.99 45.98
2457515.34000 -2422.18 45.89
2457515.36043 -2426.13 45.81
2457515.38087 -2430.91 45.70
2457515.40130 -2438.90 45.53
2457515.42174 -2440.47 45.34
2457515.44217 -2443.99 45.11
2457515.46261 -2448.49 44.91
2457515.50348 -2437.33 45.74
2457515.52392 -2469.57 45.95
2457515.54435 -2477.12 45.87
2457515.56479 -2500.17 45.80
2457515.58522 -2493.11 45.70
2457515.60566 -2501.57 45.58
2457515.62609 -2513.90 45.34
2457515.64653 -2511.73 45.17
2457515.66697 -2528.18 45.02
2457515.68740 -2530.64 44.71
2457515.74871 -2512.34 45.65
2457515.76914 -2538.78 45.91
2457515.78958 -2551.66 45.89
2457515.81001 -2558.70 45.90
2457515.83045 -2559.43 45.84
2457515.85089 -2568.30 45.78
2457515.87132 -2569.51 45.69
2457515.89176 -2584.29 45.55
2457515.91219 -2578.45 45.35
2457515.93263 -2588.74 45.16
2457515.95306 -2597.31 45.02
2457515.99394 -2617.48 45.07
2457516.01437 -2634.29 45.19
2457516.03481 -2620.97 45.30
2457516.05524 -2626.05 45.45
2457516.07568 -2639.48 45.53
2457516.09611 -2652.88 45.59
2457516.11655 -2673.98 45.65
2457516.13698 -2664.25 45.73
2457516.15742 -2665.48 45.77
2457516.17786 -2670.23 45.82
2457516.23916 -2677.07 45.79
2457516.25960 -2677.60 45.73
2457516.28003 -2682.47 45.64
2457516.30047 -2703.94 45.50
2457516.32091 -2680.94 45.34
2457516.34134 -2712.47 45.09
2457516.38221 -2724.04 44.65
2457516.40265 -2728.31 44.43
2457516.42308 -2728.78 44.03
2457516.44352 -2742.98 43.79
2457516.48439 -2728.20 45.17
2457516.50483 -2774.01 45.48
2457516.52526 -2773.39 45.58
2457516.54570 -2772.32 45.65
2457516.56613 -2785.94 45.70
2457516.58657 -2774.73 45.78
2457516.60700 -2795.59 45.79
2457516.62744 -2797.84 45.76
2457516.64787 -2787.75 45.71
2457516.66831 -2803.28 45.64
2457516.68875 -2814.21 45.51
2457516.75005 -2835.85 44.96
2457516.77049 -2833.53 45.05
2457516.79092 -2850.71 45.09
2457516.81136 -2867.81 45.19
2457516.83180 -2865.00 45.25
2457516.85223 -2860.44 45.28
2457516.87267 -2853.22 45.36
2457516.89310 -2869.05 45.46
2457516.91354 -2871.10 45.49
2457516.97484 -2882.25 45.65
2457516.99528 -2887.95 45.67
2457517.01572 -2897.19 45.73
2457517.03615 -2887.16 45.77
2457517.05659 -2899.38 45.73
2457517.07702 -2898.57 45.68
2457517.09746 -2906.03 45.64
2457517.11789 -2912.34 45.63
2457517.13833 -2913.85 45.57
2457517.15877 -2913.68 45.50
2457517.17920 -2907.92 45.44
2457517.22007 -2928.87 45.40
2457517.24051 -2938.77 45.49
2457517.26094 -2938.77 45.54
2457517.28138 -2936.73 45.61
2457517.30181 -2958.68 45.64
2457517.32225 -2946.98 45.71
2457517.34269 -2954.94 45.69
2457517.36312 -2958.74 45.65
2457517.38356 -2964.29 45.63
2457517.40399 -2965.91 45.56
2457517.42443 -2963.54 45.53
2457517.46530 -2979.40 45.31
2457517.48573 -2976.67 45.47
2457517.50617 -2989.89 45.49
2457517.52661 -3002.01 45.54
2457517.54704 -2994.34 45.60
2457517.56748 -3005.12 45.63
2457517.58791 -3002.64 45.68
2457517.60835 -3010.07 45.67
2457517.62878 -3025.16 45.62
2457517.64922 -3005.20 45.61
2457517.66966 -3007.19 45.56
2457517.69009 -3074.62 45.49
2457517.71053 -3012.46 45.46
2457517.73096 -3025.68 45.61
2457517.75140 -3040.95 45.66
2457517.77183 -3044.64 45.65
2457517.79227 -3047.30 45.62
2457517.81270 -3042.32 45.59
2457517.83314 -3039.97 45.55
2457517.85358 -3057.05 45.47
2457517.87401 -3054.14 45.36
2457517.89445 -3050.99 45.19
2457517.91488 -3185.86 45.02
2457517.95575 -3083.35 44.91
2457517.97619 -3098.44 45.04
2457517.99663 -3084.94 45.14
2457518.01706 -3089.10 45.26
2457518.03750 -3085.64 45.38
2457518.05793 -3102.45 45.44
2457518.07837 -3091.98 45.54
2457518.09880 -3097.68 45.59
2457518.11924 -3102.37 45.64
2457518.13967 -3100.99 45.60
2457518.16011 -3097.30 45.55
2457518.20098 -3087.30 45.37
2457518.22142 -3101.12 45.10
2457518.24185 -3103.48 44.89
2457518.26229 -3089.19 44.66
2457518.28272 -3102.16 44.38
2457518.30316 -3103.89 44.05
2457518.32359 -3125.36 43.71
2457518.34403 -3138.81 43.48
2457518.40534 -3188.44 42.73
2457518.44621 -3064.22 45.21
2457518.46664 -3127.34 45.58
2457518.48708 -3121.29 45.53
2457518.50752 -3121.18 45.40
2457518.52795 -3123.40 45.20
2457518.54839 -3127.20 45.02
2457518.56882 -3134.04 44.79
2457518.63013 -3137.82 43.76
2457518.71187 -3154.38 45.45
2457518.73231 -3157.63 45.44
2457518.75274 -3162.22 45.48
2457518.77318 -3166.06 45.49
2457518.79361 -3166.35 45.51
2457518.81405 -3159.87 45.58
2457518.83448 -3170.09 45.60
2457518.85492 -3175.89 45.61
2457518.87536 -3177.53 45.61
2457518.89579 -3173.36 45.57
2457518.93666 -3170.97 45.49
2457518.95710 -3174.84 45.45
2457518.97753 -3171.17 45.40
2457518.99797 -3167.94 45.38
2457519.01841 -3172.72 45.25
2457519.03884 -3180.04 45.10
2457519.05928 -3179.55 44.98
2457519.07971 -3178.41 44.94
2457519.10015 -3197.65 44.80
2457519.12058 -3181.90 44.67
2457519.14102 -3194.86 44.36
2457519.20233 -3205.30 45.53
2457519.22276 -3196.14 45.50
2457519.24320 -3188.49 45.45
2457519.26363 -3207.14 45.34
2457519.28407 -3187.34 45.29
2457519.30450 -3199.06 45.16
2457519.32494 -3201.47 45.03
2457519.34538 -3204.24 44.95
2457519.36581 -3224.92 44.78
2457519.38625 -3231.71 44.46
2457519.42712 -3216.10 44.82
2457519.44755 -3234.09 44.98
2457519.46799 -3229.94 45.06
2457519.48842 -3226.80 45.16
2457519.50886 -3229.26 45.25
2457519.52930 -3220.81 45.33
2457519.54973 -3221.90 45.41
2457519.57017 -3214.40 45.43
2457519.59060 -3213.98 45.49
2457519.61104 -3227.42 45.48
2457519.63147 -3221.51 45.54
2457519.67234 -3230.14 45.53
2457519.69278 -3218.91 45.54
2457519.71322 -3223.18 45.50
2457519.73365 -3226.23 45.47
2457519.75409 -3212.36 45.44
2457519.77452 -3214.92 45.38
2457519.79496 -3216.79 45.26
2457519.81539 -3212.81 45.11
2457519.83583 -3192.79 45.00
2457519.85627 -3223.60 44.90
2457519.91757 -3216.66 44.82
2457519.93801 -3232.98 44.94
2457519.95844 -3242.28 45.05
2457519.97888 -3236.83 45.11
2457519.99931 -3217.14 45.20
2457520.01975 -3224.89 45.25
2457520.04019 -3238.68 45.30
2457520.06062 -3223.11 45.35
2457520.08106 -3218.52 45.42
2457520.10149 -3221.02 45.45
2457520.12193 -3216.32 45.49
2457520.14236 -3216.38 45.55
2457520.16280 -3215.86 45.59
2457520.18323 -3229.99 45.56
2457520.20367 -3217.78 45.53
2457520.22411 -3218.48 45.49
2457520.24454 -3219.31 45.44
2457520.26498 -3214.23 45.39
2457520.28541 -3215.03 45.26
2457520.32628 -3191.10 44.92
2457520.34672 -3211.82 44.77
2457520.36716 -3220.85 44.64
2457520.40803 -3213.40 44.97
2457520.42846 -3209.52 45.14
2457520.44890 -3209.46 45.24
2457520.46933 -3204.37 45.35
2457520.48977 -3213.72 45.42
2457520.51020 -3220.76 45.48
2457520.53064 -3213.38 45.49
2457520.55108 -3218.79 45.54
2457520.57151 -3211.37 45.56
2457520.59195 -3215.43 45.59
2457520.61238 -3217.77 45.57
2457520.63282 -3214.47 45.52
2457520.67369 -3198.67 45.60
2457520.69412 -3205.79 45.59
2457520.71456 -3216.46 45.55
2457520.73500 -3217.36 45.53
2457520.75543 -3209.76 45.54
2457520.77587 -3216.48 45.53
2457520.79630 -3199.89 45.52
2457520.81674 -3201.95 45.51
2457520.83717 -3197.44 45.48
2457520.85761 -3194.21 45.45
2457520.89848 -3181.87 45.35
2457520.91892 -3180.15 45.26
2457520.93935 -3179.25 45.15
2457520.95979 -3187.46 45.04
2457520.98022 -3178.66 44.84
2457521.00066 -3184.08 44.73
2457521.02109 -3178.95 44.67
2457521.04153 -3185.96 44.59
2457521.06197 -3176.46 44.48
2457521.08240 -3160.58 44.32
2457521.14371 -3123.17 45.42
2457521.16414 -3168.16 45.56
2457521.18458 -3163.65 45.55
2457521.20502 -3157.05 45.53
2457521.22545 -3150.53 45.47
2457521.24589 -3142.54 45.48
2457521.26632 -3138.68 45.45
2457521.28676 -3143.23 45.37
2457521.30719 -3136.78 45.33
2457521.32763 -3125.36 45.27
2457521.34806 -3105.91 45.24
2457521.38894 -3147.75 45.09
2457521.40937 -3139.58 45.11
2457521.42981 -3142.63 45.21
2457521.45024 -3120.53 45.26
2457521.47068 -3123.41 45.30
2457521.49111 -3116.75 45.37
2457521.51155 -3109.12 45.42
2457521.53198 -3122.23 45.39
2457521.55242 -3107.94 45.46
2457521.57286 -3107.23 45.49
2457521.59329 -3101.88 45.51
2457521.63416 -3100.48 45.55
2457521.65460 -3088.89 45.56
2457521.67503 -3096.83 45.57
2457521.69547 -3099.34 45.55
2457521.71591 -3105.36 45.60
2457521.73634 -3100.45 45.64
2457521.75678 -3100.89 45.65
2457521.77721 -3094.06 45.66
2457521.79765 -3102.50 45.63
2457521.81808 -3098.30 45.60
2457521.83852 -3091.76 45.60
2457521.85895 -3098.61 45.56
2457521.87939 -3087.78 45.56
2457521.89983 -3077.93 45.56
2457521.92026 -3074.93 45.57
2457521.94070 -3079.18 45.54
2457521.96113 -3058.63 45.53
2457521.98157 -3061.35 45.51
2457522.00200 -3051.51 45.50
2457522.02244 -3058.54 45.43
2457522.04287 -3052.37 45.44
2457522.06331 -3043.76 45.40
2457522.08375 -3049.66 45.39
2457522.10418 -3035.55 45.33
2457522.12462 -3041.62 45.22
2457522.14505 -3033.46 45.16
2457522.16549 -3035.00 45.11
2457522.18592 -3040.26 45.02
2457522.20636 -3027.64 44.95
2457522.22679 -3036.11 44.87
2457522.24723 -3053.66 44.81
2457522.26767 -3018.89 44.73
2457522.28810 -3040.84 44.63
2457522.30854 -2997.81 44.52
2457522.36984 -3011.74 45.18
2457522.39028 -3015.15 45.29
2457522.41072 -3008.41 45.32
2457522.43115 -3004.36 45.33
2457522.45159 -3013.39 45.36
2457522.47202 -2997.99 45.40
2457522.49246 -2988.47 45.44
2457522.51289 -2994.23 45.46
2457522.53333 -2987.56 45.47
2457522.55376 -3002.33 45.52
2457522.57420 -2984.94 45.58
2457522.59464 -2980.28 45.59
2457522.63551 -2916.95 45.24
2457522.65594 -2986.71 45.64
2457522.67638 -2971.62 45.64
2457522.69681 -2968.32 45.64
2457522.71725 -2958.84 45.64
2457522.73768 -2967.28 45.65
2457522.75812 -2960.74 45.67
2457522.77856 -2948.17 45.65
2457522.79899 -2933.25 45.66
2457522.81943 -2930.57 45.63
2457522.83986 -2909.90 45.62
2457522.86030 -2903.85 45.63
2457522.88073 -2900.20 45.59
2457522.90117 -2893.63 45.56
2457522.92161 -2893.37 45.56
2457522.94204 -2886.72 45.53
2457522.96248 -2879.38 45.57
2457522.98291 -2874.06 45.53
2457523.00335 -2858.99 45.52
2457523.02378 -2859.93 45.50
2457523.04422 -2848.88 45.52
2457523.06465 -2836.91 45.49
2457523.08509 -2843.07 45.43
2457523.12596 -2822.99 45.52
2457523.14640 -2816.54 45.53
2457523.16683 -2813.28 45.50
2457523.18727 -2802.68 45.50
2457523.20770 -2799.89 45.44
2457523.22814 -2791.55 45.42
2457523.24857 -2784.68 45.41
2457523.26901 -2779.22 45.41
2457523.28945 -2771.01 45.34
2457523.30988 -2771.20 45.35
2457523.33032 -2749.99 45.35
2457523.35075 -2781.03 45.46
2457523.37119 -2757.01 45.49
2457523.39162 -2755.42 45.51
2457523.41206 -2747.08 45.51
2457523.43249 -2734.35 45.53
2457523.45293 -2740.55 45.51
2457523.47337 -2726.01 45.53
2457523.49380 -2724.78 45.54
2457523.51424 -2716.50 45.55
2457523.53467 -2704.20 45.57
2457523.55511 -2701.58 45.59
2457523.57554 -2689.36 45.60
2457523.59598 -2692.48 45.62
2457523.61642 -2665.17 45.67
2457523.63685 -2670.78 45.66
2457523.65729 -2666.50 45.67
2457523.67772 -2664.69 45.69
2457523.69816 -2661.11 45.72
2457523.71859 -2637.44 45.75
2457523.73903 -2636.64 45.75
2457523.75946 -2622.95 45.76
2457523.77990 -2627.13 45.77
2457523.80034 -2621.26 45.78
2457523.82077 -2613.90 45.79
2457523.84121 -2587.68 45.82
2457523.86164 -2586.22 45.80
2457523.88208 -2588.52 45.81
2457523.90251 -2583.50 45.83
2457523.92295 -2571.72 45.84
2457523.94338 -2564.53 45.84
2457523.96382 -2559.48 45.86
2457523.98426 -2561.38 45.84
2457524.00469 -2547.38 45.85
2457524.02513 -2561.21 45.85
2457524.04556 -2530.10 45.87
2457524.06600 -2515.44 45.88
2457524.08643 -2534.99 45.86
2457524.10687 -2517.47 45.89
2457524.12731 -2514.14 45.92
2457524.14774 -2516.21 45.92
2457524.16818 -2503.56 45.93
2457524.18861 -2500.79 45.92
2457524.20905 -2502.40 45.92
2457524.22948 -2495.08 45.91
2457524.24992 -2476.13 45.95
2457524.27035 -2470.34 45.94
2457524.29079 -2463.20 45.96
2457524.31123 -2459.43 45.96
2457524.33166 -2444.91 45.95
2457524.35210 -2442.80 45.96
2457524.37253 -2438.58 45.95
2457524.39297 -2425.39 45.93
2457524.41340 -2417.31 45.97
2457524.43384 -2423.88 45.99
2457524.45427 -2406.28 46.01
2457524.47471 -2414.47 46.01
2457524.49515 -2406.85 46.01
2457524.51558 -2390.30 46.02
2457524.53602 -2383.37 46.01
2457524.55645 -2380.17 46.01
2457524.59732 -2359.57 46.02
2457524.61776 -2339.03 46.03
2457524.63819 -2344.54 46.02
2457524.65863 -2329.29 46.03
2457524.67907 -2318.54 46.03
2457524.69950 -2317.06 46.02
2457524.71994 -2295.72 46.04
2457524.74037 -2303.02 46.02
2457524.76081 -2285.76 46.03
2457524.78124 -2274.14 46.04
2457524.80168 -2264.11 46.05
2457524.82211 -2265.94 46.03
2457524.84255 -2240.28 46.06
2457524.86299 -2235.54 46.05
2457524.88342 -2244.75 46.04
2457524.90386 -2220.69 46.07
2457524.92429 -2221.73 46.07
2457524.94473 -2213.43 46.06
2457524.96516 -2213.38 46.07
2457524.98560 -2200.08 46.10
2457525.00604 -2202.21 46.09
2457525.02647 -2183.65 46.11
2457525.04691 -2187.42 46.10
2457525.06734 -2168.84 46.12
2457525.08778 -2172.29 46.12
2457525.10821 -2155.53 46.15
2457525.12865 -2150.00 46.15
2457525.14908 -2148.66 46.15
2457525.16952 -2144.75 46.14
2457525.18996 -2135.70 46.16
2457525.21039 -2130.38 46.18
2457525.23083 -2114.74 46.19
2457525.25126 -2108.37 46.20
2457525.27170 -2106.29 46.19
2457525.29213 -2092.54 46.20
2457525.31257 -2087.97 46.19
2457525.33300 -2075.39 46.19
2457525.35344 -2069.22 46.18
2457525.37388 -2060.38 46.18
2457525.39431 -2048.32 46.17
2457525.41475 -2036.67 46.17
2457525.45562 -2008.67 46.18
2457525.47605 -2016.26 46.16
2457525.49649 -1998.08 46.16
2457525.51692 -2011.98 46.16
2457525.53736 -1984.30 46.19
2457525.55780 -1971.54 46.18
2457525.57823 -1975.57 46.17
2457525.59867 -1954.59 46.19
2457525.61910 -1965.65 46.20
2457525.63954 -1938.97 46.20
2457525.65997 -1926.72 46.22
2457525.68041 -1932.08 46.20
2457525.70084 -1924.62 46.20
2457525.72128 -1897.81 46.20
2457525.74172 -1897.13 46.20
2457525.76215 -1885.68 46.20
2457525.78259 -1875.25 46.19
2457525.80302 -1865.89 46.20
2457525.82346 -1862.32 46.17
2457525.84389 -1860.64 46.16
2457525.86433 -1849.79 46.17
2457525.88477 -1828.49 46.15
2457525.90520 -1820.68 46.16
2457525.92564 -1814.11 46.15
2457525.94607 -1804.40 46.15
2457525.96651 -1800.43 46.16
2457525.98694 -1792.25 46.15
2457526.00738 -1777.66 46.16
2457526.02781 -1771.65 46.14
2457526.04825 -1757.03 46.12
2457526.06869 -1752.06 46.11
2457526.08912 -1743.48 46.08
2457526.10956 -1736.43 46.08
2457526.12999 -1716.44 46.07
2457526.15043 -1722.19 46.05
2457526.17086 -1725.28 46.06
2457526.19130 -1700.26 46.08
2457526.21173 -1698.84 46.13
2457526.23217 -1692.46 46.14
2457526.25261 -1689.22 46.14
2457526.27304 -1674.44 46.15
2457526.29348 -1658.22 46.15
2457526.31391 -1662.05 46.17
2457526.33435 -1644.58 46.19
2457526.35478 -1636.97 46.18
2457526.37522 -1632.55 46.17
2457526.39565 -1620.26 46.15
2457526.41609 -1609.97 46.15
2457526.43653 -1603.57 46.14
2457526.45696 -1601.61 46.12
2457526.47740 -1592.03 46.12
2457526.49783 -1578.71 46.08
2457526.51827 -1572.04 46.02
2457526.53870 -1566.85 45.98
2457526.55914 -1558.03 45.91
2457526.57957 -1533.53 45.92
2457526.60001 -1541.31 45.92
2457526.62045 -1534.12 45.94
2457526.64088 -1516.20 45.99
2457526.66132 -1505.13 46.00
2457526.68175 -1501.48 46.06
2457526.70219 -1491.75 46.08
2457526.72262 -1491.86 46.07
2457526.74306 -1475.66 46.11
2457526.76349 -1472.39 46.10
2457526.78393 -1470.06 46.10
2457526.80437 -1456.63 46.10
2457526.82480 -1447.03 46.09
2457526.84524 -1437.19 46.09
2457526.86567 -1428.30 46.07
2457526.88611 -1431.91 46.05
2457526.90654 -1414.97 46.04
2457526.92698 -1405.03 45.99
2457526.94741 -1395.45 46.00
2457526.96785 -1391.74 46.03
2457526.98829 -1376.71 46.06
2457527.00872 -1379.44 46.09
2457527.02916 -1358.56 46.09
2457527.04959 -1368.71 46.08
2457527.07003 -1341.63 46.09
2457527.09046 -1335.70 46.05
2457527.11090 -1333.52 45.97
2457527.13134 -1318.86 45.92
2457527.15177 -1310.08 45.87
2457527.17221 -1306.55 45.85
2457527.19264 -1306.88 45.78
2457527.21308 -1292.58 45.71
2457527.23351 -1292.46 45.67
2457527.25395 -1280.60 45.63
2457527.27438 -1242.83 46.40
2457527.29482 -1225.77 46.63
2457527.31526 -1211.62 46.64
2457527.33569 -1209.63 46.64
2457527.35613 -1194.66 46.64
2457527.37656 -1177.79 46.68
2457527.39700 -1161.15 46.69
2457527.41743 -1161.28 46.68
2457527.43787 -1146.29 46.71


==> anc/phot_ob160795_CFHT_g.dat <==
2457485.10840 -253.526 348.144
2457485.10966 -510.054 351.854
2457485.11093 -583.618 342.252
2457485.11219 -275.986 342.986
2457485.11346 132.396 330.310
2457487.04016 -163.012 233.353
2457488.03320 -201.538 279.536
2457488.11137 -329.819 273.427
2457489.04018 -174.616 271.157
2457489.11234 -98.524 277.311
2457490.03758 -370.874 258.484
2457490.10568 -30.928 263.449
2457491.04234 -451.269 403.915
2457491.06404 -217.367 382.035
2457491.09764 314.260 258.236
2457492.08046 -316.025 349.053
2457492.10270 -114.143 338.232
2457493.07724 68.047 386.295
2457493.10329 323.038 385.890
2457509.00756 5144.901 317.485
2457509.10465 5600.931 370.816
2457509.97292 7979.338 343.484
2457510.09964 10115.028 354.971
2457511.00622 17198.135 365.348
2457511.96554 42677.493 354.721
2457515.11619 9767.723 329.015
2457515.97767 5911.383 313.681
2457516.10456 5699.015 315.370
2457516.96022 2770.817 386.711
2457517.10022 2437.123 390.480
2457518.09454 1061.090 364.483
2457519.10790 1065.399 385.571
2457520.09923 591.546 318.389
2457520.94325 1120.787 304.021
2457521.10591 153.589 274.192
2457522.00625 190.452 302.643
2457522.11171 -634.629 349.909
2457538.08346 -571.150 308.173
2457538.91074 -30.253 264.672
2457539.09704 -540.930 363.053
2457539.94757 128.547 274.613
2457540.08557 -112.640 349.803
2457541.06436 -8.060 319.257
2457541.90261 70.333 318.500
2457542.07150 -213.573 274.075
2457542.88956 187.301 286.814
2457543.07081 -1065.307 310.283
2457544.05582 227.498 271.098
2457544.88888 -26.449 342.722
2457545.04978 -252.188 406.879
2457545.06996 -292.356 361.388
2457546.92318 191.116 266.754
2457547.05384 -38.620 400.821
2457547.98883 -0.045 233.167
2457565.99080 -287.419 376.484
2457566.85837 500.545 314.003
2457566.86361 492.227 345.966
2457566.87467 10.504 289.941
2457566.87847 -159.225 221.799
2457567.89452 44.190 330.391
2457567.90256 -51.143 396.856
2457569.01484 322.405 341.891
2457571.92165 296.023 335.016
2457572.88357 177.988 389.147
2457572.99857 -657.477 404.396
2457573.94121 16.807 308.884
2457574.81263 -591.002 337.093
2457574.96249 -879.752 298.935
2457575.87920 164.727 272.966
2457575.95154 415.560 281.935


==> anc/phot_ob160795_CFHT_i.dat <==
2457485.08360 372.656 222.326
2457485.08441 99.639 216.177
2457485.08521 -271.794 216.269
2457485.08602 138.340 219.595
2457485.08682 -113.278 218.315
2457487.05377 -137.127 186.958
2457488.04640 53.544 201.958
2457488.12446 -366.733 203.405
2457489.05324 277.146 173.914
2457489.12553 27.097 158.588
2457490.05063 126.525 178.256
2457490.11873 38.319 179.886
2457491.05640 961.691 569.414
2457491.07754 51.077 215.252
2457491.11068 -44.181 165.680
2457492.09560 -154.617 248.605
2457492.11578 -1.806 296.205
2457493.09465 -21.786 489.019
2457493.09787 -321.888 278.102
2457493.12074 -36.951 302.975
2457509.02075 3190.159 210.061
2457509.11778 3986.568 236.783
2457509.98599 5630.858 237.690
2457510.11281 6772.677 239.237
2457511.02025 12276.053 246.025
2457511.97987 29166.475 278.534
2457513.03468 36973.460 309.190
2457513.10663 34814.109 348.152
2457515.12361 6791.473 292.773
2457515.99089 4096.794 236.429
2457516.11783 3804.435 227.725
2457516.97385 2226.711 197.036
2457517.10767 2399.730 429.308
2457517.11093 2709.705 374.841
2457518.10771 1728.548 408.674
2457518.11397 1353.439 315.566
2457518.97022 1251.040 240.274
2457518.97439 833.258 223.400
2457519.12109 817.315 228.722
2457520.11234 684.852 205.318
2457520.93632 707.034 208.424
2457521.09894 504.744 185.322
2457522.01931 -65.108 207.260
2457522.09889 205.657 200.633
2457538.09659 -101.856 169.758
2457538.92377 -57.185 141.288
2457539.11018 -55.697 213.225
2457539.96060 230.666 270.914
2457540.09862 -429.767 204.314
2457541.07741 123.415 193.176
2457541.93620 79.791 200.742
2457542.08459 -55.901 196.485
2457542.90259 84.591 207.453
2457543.08399 371.356 201.600
2457544.08912 -102.785 222.134
2457544.90190 536.921 205.357
2457545.06293 -201.687 289.080
2457546.93690 -33.857 196.047
2457547.06769 -774.662 305.264
2457548.00186 126.496 152.687
2457565.00012 -289.284 186.442
2457565.02744 -66.873 186.840
2457566.00338 93.828 200.348
2457566.02547 -49.757 208.030
2457566.92542 -18.929 198.667
2457567.91719 -375.235 301.997
2457571.93488 639.067 378.510
2457573.01241 95.471 302.287
2457573.95383 115.715 206.686
2457574.82521 29.048 214.553
2457574.97505 -65.421 210.320
2457575.89263 247.269 123.549
2457575.90168 -74.208 172.098
2457575.96415 -476.804 177.603
2457575.96898 -50.616 184.704


==> anc/phot_ob160795_CFHT_r.dat <==
2457485.05852 46.197 214.270
2457485.05932 109.916 210.662
2457485.06013 304.412 201.060
2457485.06093 -105.997 207.433
2457485.06173 -393.820 225.667
2457485.13769 76.645 219.026
2457487.04801 291.078 158.333
2457488.04058 328.287 160.053
2457488.11867 3.742 170.296
2457489.04749 262.601 154.211
2457489.11965 146.029 165.815
2457490.04489 203.846 167.529
2457490.11299 -301.713 169.633
2457491.05003 -390.156 239.446
2457491.07178 -154.505 238.535
2457491.10494 -115.700 166.679
2457492.08869 -329.794 249.897
2457492.11005 33.460 253.954
2457493.08648 -422.986 258.518
2457493.11152 -606.063 339.060
2457493.11649 -484.578 277.537
2457509.01500 3381.765 193.067
2457509.11197 3349.063 198.980
2457509.98024 6181.071 204.157
2457510.10703 6673.065 223.763
2457511.01365 11585.372 255.812
2457511.97372 29519.201 260.495
2457513.02894 37970.447 294.407
2457513.10084 35030.005 291.363
2457514.10401 13494.843 202.781
2457514.10894 13027.842 226.067
2457515.10878 6584.266 175.944
2457515.98508 4460.211 234.646
2457516.11201 3833.054 174.150
2457516.96802 2366.335 214.302
2457517.11539 2008.622 284.334
2457518.10190 1590.799 278.182
2457518.96440 841.165 211.733
2457519.11527 673.953 238.599
2457520.10656 909.538 198.147
2457520.95080 613.652 175.693
2457521.11325 399.712 154.236
2457522.01355 323.708 174.932
2457522.10469 699.680 208.388
2457538.09079 55.005 157.119
2457538.91803 -38.047 145.462
2457539.10439 -62.113 196.757
2457539.95487 -5.554 168.055
2457540.09288 -438.237 202.713
2457541.07166 117.932 169.930
2457541.93033 335.916 169.991
2457542.07880 -286.425 161.635
2457542.89685 -109.793 203.767
2457543.07818 -184.994 168.713
2457544.08327 -220.106 143.778
2457544.89617 69.396 225.729
2457545.05718 -450.387 328.679
2457546.93048 -105.814 153.596
2457547.06112 546.005 232.833
2457547.99610 125.267 135.099
2457564.99434 -198.389 172.537
2457565.99764 -268.906 178.604
2457566.91972 42.853 155.249
2457567.90861 245.573 245.747
2457570.81576 -38.118 292.640
2457571.92913 246.745 308.697
2457572.89080 230.301 361.421
2457573.00595 -268.163 245.562
2457573.94808 -353.845 215.257
2457574.81945 -39.292 224.076
2457574.96931 423.025 180.274
2457575.88652 97.822 155.051
2457575.95842 -85.202 163.145


==> anc/phot_ob160795_K2.dat <==
2457501.09630 22.76 18.98
2457501.11673 29.06 19.16
2457501.13717 -4.18 19.36
2457501.15760 -18.87 19.75
2457501.17804 12.56 20.04
2457501.19848 25.82 20.24
2457501.21891 -19.12 20.60
2457501.23935 -30.11 20.78
2457501.28022 12.05 18.64
2457501.30065 -18.94 18.19
2457501.32109 27.39 18.34
2457501.34152 7.60 18.63
2457501.36196 5.03 18.78
2457501.38240 6.90 19.02
2457501.40283 -22.34 19.48
2457501.42327 -19.72 19.80
2457501.44370 13.37 20.13
2457501.46414 -17.64 20.46
2457501.48457 -25.11 20.66
2457501.52544 -7.66 18.07
2457501.54588 30.08 17.72
2457501.56631 18.07 17.83
2457501.58675 13.80 17.93
2457501.60719 22.92 18.01
2457501.62762 9.30 18.15
2457501.64806 13.05 18.34
2457501.66849 -25.19 18.52
2457501.68893 5.81 18.84
2457501.70936 15.10 19.15
2457501.72980 -0.89 19.44
2457501.75023 3.31 19.90
2457501.77067 13.34 20.22
2457501.79111 -5.22 20.49
2457501.81154 -15.68 20.81
2457501.83198 -23.96 21.01
2457501.85241 -21.09 21.20
2457501.87285 -20.48 21.47
2457501.89328 -11.76 21.68
2457501.91372 -36.59 21.94
2457501.93415 -20.08 22.28
2457501.95459 -4.19 22.54
2457501.97503 29.02 23.01
2457501.99546 -29.06 23.32
2457502.01590 -6.07 19.13
2457502.03633 -18.87 18.79
2457502.05677 13.11 19.09
2457502.07720 -5.23 19.51
2457502.09764 7.55 19.92
2457502.11807 14.91 20.19
2457502.13851 -7.80 20.59
2457502.15895 -12.59 20.82
2457502.17938 -13.59 21.05
2457502.19982 -6.49 21.34
2457502.22025 -22.22 21.54
2457502.24069 -14.13 21.85
2457502.26112 13.49 18.53
2457502.28156 13.23 18.15
2457502.30199 8.46 18.42
2457502.32243 -3.12 18.65
2457502.34287 8.30 18.99
2457502.36330 -2.04 19.42
2457502.38374 10.32 19.81
2457502.40417 18.69 20.29
2457502.44504 -6.10 20.87
2457502.46548 16.75 21.19
2457502.48591 -9.72 21.43
2457502.50635 -14.01 18.73
2457502.52679 -12.41 18.67
2457502.54722 4.87 18.98
2457502.56766 13.45 19.51
2457502.58809 9.45 19.87
2457502.60853 18.68 20.29
2457502.62896 9.88 20.65
2457502.64940 -2.99 20.88
2457502.66983 3.04 21.21
2457502.69027 -16.13 21.44
2457502.71071 -21.23 21.73
2457502.73114 -7.87 22.14
2457502.75158 -11.78 18.61
2457502.77201 3.81 18.45
2457502.79245 7.40 18.73
2457502.81288 29.81 19.10
2457502.83332 -3.15 19.65
2457502.85375 23.02 20.05
2457502.87419 17.34 20.51
2457502.89463 34.54 20.84
2457502.91506 2.89 21.12
2457502.93550 -22.31 21.48
2457502.95593 -6.94 21.76
2457503.01724 22.00 20.37
2457503.03767 13.50 20.58
2457503.05811 -3.17 20.70
2457503.07855 2.24 20.89
2457503.09898 22.25 21.07
2457503.11942 24.61 21.22
2457503.13985 -5.06 21.44
2457503.16029 -4.80 21.59
2457503.18072 3.47 21.85
2457503.20116 -0.93 22.09
2457503.22159 10.85 22.35
2457503.24203 30.06 19.95
2457503.26247 18.88 19.57
2457503.79379 12.63 18.79
2457503.81423 35.13 19.15
2457503.83466 11.22 19.53
2457503.85510 16.91 19.84
2457503.87553 13.94 20.26
2457503.89597 18.56 20.50
2457503.91640 15.23 20.77
2457503.93684 30.40 21.04
2457503.95728 -2.87 21.26
2457503.97771 21.93 18.62
2457503.99815 14.34 18.37
2457504.01858 10.17 18.64
2457504.03902 37.58 19.04
2457504.05945 17.03 19.36
2457504.07989 0.15 19.82
2457504.10032 15.21 20.19
2457504.14120 9.33 20.80
2457504.22294 20.54 18.65
2457504.24337 6.65 18.51
2457504.26381 21.12 18.81
2457504.28424 27.90 19.12
2457504.30468 8.66 19.58
2457504.32512 11.33 19.93
2457504.34555 16.64 20.32
2457504.36599 11.76 20.67
2457504.38642 21.02 20.92
2457504.40686 22.84 21.25
2457504.42729 -7.26 21.48
2457504.44773 -3.27 21.81
2457504.46816 -5.04 19.00
2457504.48860 36.42 18.97
2457504.50904 18.21 19.42
2457504.52947 21.16 19.84
2457504.54991 16.71 20.23
2457504.57034 14.77 20.63
2457504.59078 17.31 20.89
2457504.61121 4.64 21.20
2457504.63165 -13.32 21.52
2457504.65208 18.54 21.83
2457504.67252 42.82 22.44
2457504.71339 37.32 18.64
2457504.73383 27.28 18.16
2457504.75426 18.51 18.35
2457504.77470 8.50 18.75
2457504.79513 35.25 19.19
2457504.81557 23.56 19.68
2457504.83600 22.89 20.27
2457504.85644 23.82 20.60
2457504.87688 27.55 20.95
2457504.89731 1.68 21.33
2457504.91775 2.84 21.65
2457504.93818 24.49 22.20
2457504.97905 26.13 18.34
2457504.99949 13.39 18.48
2457505.01993 11.81 18.56
2457505.04036 12.95 18.78
2457505.06080 42.76 19.01
2457505.08123 33.98 19.15
2457505.10167 1.39 19.52
2457505.12210 14.12 19.75
2457505.14254 11.97 20.00
2457505.16297 30.42 20.33
2457505.18341 23.08 20.51
2457505.20385 22.83 18.58
2457505.22428 23.24 18.26
2457505.24472 15.46 18.39
2457505.26515 15.28 18.67
2457505.28559 36.89 18.90
2457505.30602 38.26 19.18
2457505.32646 0.14 19.53
2457505.36733 17.77 20.10
2457505.38777 12.86 20.31
2457505.40820 24.33 20.45
2457505.42864 31.84 20.72
2457505.44907 27.86 18.20
2457505.46951 24.08 17.90
2457505.48994 29.62 18.03
2457505.51038 32.36 18.13
2457505.53081 26.28 18.26
2457505.55125 10.78 18.43
2457505.57169 2.78 18.57
2457505.59212 7.62 18.86
2457505.61256 48.24 19.11
2457505.63299 14.41 19.35
2457505.65343 17.11 19.77
2457505.67386 24.33 20.02
2457505.69430 15.45 20.28
2457505.71473 15.57 20.56
2457505.73517 17.84 20.73
2457505.75561 26.12 20.96
2457505.77604 18.17 21.18
2457505.79648 29.49 21.34
2457505.81691 -0.06 21.64
2457505.83735 8.91 21.86
2457505.85778 37.14 22.14
2457505.87822 73.51 22.61
2457505.89865 76.77 22.98
2457505.93953 29.77 18.96
2457505.95996 20.62 18.37
2457505.98040 5.78 18.67
2457506.00083 32.55 18.94
2457506.02127 26.52 19.20
2457506.04170 11.16 19.67
2457506.06214 18.15 20.02
2457506.08258 19.11 20.30
2457506.10301 23.68 20.67
2457506.12345 26.05 20.87
2457506.14388 23.14 21.13
2457506.16432 13.17 21.39
2457506.18475 8.81 18.72
2457506.20519 -10.28 18.57
2457506.22562 18.33 18.88
2457506.24606 19.25 19.17
2457506.26650 9.55 19.69
2457506.28693 23.49 20.08
2457506.30737 25.26 20.36
2457506.32780 22.65 20.70
2457506.34824 29.83 20.88
2457506.36867 24.10 21.14
2457506.38911 23.54 21.44
2457506.40954 18.08 21.64
2457506.42998 16.54 18.72
2457506.45042 -3.48 18.42
2457506.47085 -1.55 18.65
2457506.49129 21.84 19.12
2457506.51172 2.57 19.46
2457506.53216 22.53 19.85
2457506.55259 23.00 20.27
2457506.57303 10.41 20.50
2457506.59346 20.19 20.79
2457506.61390 34.41 21.08
2457506.63434 21.64 21.30
2457506.65477 20.54 21.63
2457506.67521 15.09 19.37
2457506.69564 8.50 19.30
2457506.71608 7.19 19.85
2457506.73651 23.54 20.20
2457506.75695 24.20 20.52
2457506.77738 29.95 20.86
2457506.79782 24.54 21.09
2457506.81826 31.33 21.37
2457506.83869 47.70 21.69
2457506.85913 40.28 22.02
2457506.87956 93.80 22.58
2457506.94087 19.68 18.97
2457506.96131 28.49 19.05
2457506.98174 21.47 19.28
2457507.00218 40.54 19.60
2457507.02261 18.16 19.81
2457507.04305 14.85 20.10
2457507.06348 31.23 20.31
2457507.08392 34.90 20.50
2457507.10435 32.38 20.75
2457507.12479 52.47 20.92
2457507.14523 54.15 21.10
2457507.16566 32.76 18.63
2457507.18610 24.63 18.06
2457507.20653 21.96 18.20
2457507.22697 10.97 18.37
2457507.24740 -1.57 18.54
2457507.26784 15.31 18.78
2457507.28827 48.65 19.08
2457507.30871 18.54 19.33
2457507.32915 24.86 19.76
2457507.34958 28.03 20.03
2457507.37002 30.90 20.23
2457507.39045 39.28 20.55
2457507.41089 26.46 18.30
2457507.43132 18.89 18.07
2457507.51307 37.27 19.04
2457507.53350 14.56 19.35
2457507.55394 33.45 19.74
2457507.57437 27.00 20.11
2457507.59481 58.58 20.37
2457507.61524 52.05 20.67
2457507.63568 64.88 20.90
2457507.65612 35.97 18.29
2457507.67655 34.63 18.06
2457507.69699 21.87 18.21
2457507.71742 19.56 18.38
2457507.73786 16.79 18.71
2457507.75829 40.36 18.99
2457507.77873 30.39 19.34
2457507.79916 41.72 19.82
2457507.81960 49.39 20.11
2457507.84004 50.84 20.42
2457507.86047 39.08 20.68
2457507.88091 64.41 20.87
2457507.90134 32.05 18.43
2457507.92178 27.64 18.20
2457507.94221 22.51 18.31
2457507.96265 22.18 18.62
2457507.98308 16.54 18.87
2457508.00352 38.46 19.14
2457508.02396 31.73 19.65
2457508.04439 48.90 19.99
2457508.06483 54.88 20.29
2457508.08526 55.45 20.56
2457508.10570 60.96 20.76
2457508.12613 73.06 21.01
2457508.16700 35.23 18.16
2457508.18744 26.07 18.39
2457508.20788 29.07 18.70
2457508.22831 58.43 18.97
2457508.24875 37.28 19.41
2457508.26918 56.78 19.83
2457508.28962 62.42 20.16
2457508.31005 63.04 20.54
2457508.33049 77.29 20.79
2457508.35093 102.30 21.00
2457508.39180 55.44 18.22
2457508.41223 37.42 17.83
2457508.43267 48.11 17.97
2457508.45310 41.91 18.08
2457508.47354 34.99 18.27
2457508.49397 22.14 18.54
2457508.51441 44.10 18.78
2457508.53485 61.71 19.15
2457508.55528 57.94 19.56
2457508.57572 73.71 19.96
2457508.59615 88.12 20.44
2457508.63702 55.24 18.06
2457508.65746 54.89 17.77
2457508.67789 59.80 17.89
2457508.69833 60.48 18.04
2457508.71877 49.62 18.26
2457508.73920 46.48 18.46
2457508.75964 59.78 18.80
2457508.78007 62.32 19.22
2457508.80051 64.20 19.60
2457508.82094 91.87 20.11
2457508.84138 98.12 20.47
2457508.86182 102.76 20.76
2457508.90269 75.18 19.85
2457508.92312 76.64 19.99
2457508.94356 100.63 20.27
2457508.96399 110.39 20.40
2457508.98443 109.95 20.56
2457509.00486 105.24 20.76
2457509.02530 111.40 20.86
2457509.04574 110.31 21.08
2457509.06617 126.87 21.25
2457509.08661 125.72 21.38
2457509.10704 127.93 21.62
2457509.12748 103.87 19.65
2457509.14791 88.32 19.37
2457509.16835 80.13 19.81
2457509.18878 107.56 20.06
2457509.20922 110.41 20.28
2457509.22966 125.95 20.54
2457509.25009 106.93 20.67
2457509.27053 114.87 20.88
2457509.29096 140.40 21.10
2457509.31140 138.96 21.23
2457509.33183 134.51 21.45
2457509.35227 131.12 21.67
2457509.37271 97.16 19.54
2457509.39314 91.77 19.61
2457509.41358 106.74 19.95
2457509.43401 97.63 20.16
2457509.45445 122.51 20.44
2457509.47488 138.95 20.65
2457509.49532 115.23 20.78
2457509.51575 136.12 20.99
2457509.53619 151.01 21.17
2457509.55663 134.15 21.32
2457509.57706 147.93 21.60
2457509.61793 99.14 18.77
2457509.63837 83.86 18.59
2457509.65880 99.32 18.80
2457509.67924 128.61 19.05
2457509.69967 106.34 19.43
2457509.72011 119.77 19.68
2457509.74055 122.44 19.96
2457509.76098 133.98 20.35
2457509.78142 141.19 20.54
2457509.80185 144.97 20.74
2457509.82229 168.19 20.97
2457509.84272 161.04 21.19
2457509.86316 113.96 18.50
2457509.88360 112.47 18.28
2457509.90403 98.25 18.47
2457509.92447 128.77 18.81
2457509.94490 142.89 19.18
2457509.96534 116.88 19.51
2457509.98577 146.79 19.95
2457510.00621 145.32 20.28
2457510.02664 154.47 20.54
2457510.04708 175.92 20.83
2457510.06752 174.88 21.04
2457510.08795 208.80 21.22
2457510.10839 134.05 18.48
2457510.12882 142.46 18.18
2457510.14926 135.41 18.30
2457510.16969 130.98 18.60
2457510.19013 150.96 18.85
2457510.21056 160.41 19.11
2457510.23100 156.83 19.58
2457510.25144 171.13 19.90
2457510.27187 171.20 20.20
2457510.29231 184.74 20.54
2457510.31274 182.07 20.73
2457510.35361 156.98 18.17
2457510.37405 162.13 17.81
2457510.39449 161.93 17.91
2457510.41492 164.52 18.05
2457510.43536 169.65 18.18
2457510.45579 165.48 18.36
2457510.47623 174.01 18.63
2457510.49666 181.77 18.86
2457510.51710 201.68 19.21
2457510.53753 198.25 19.63
2457510.55797 194.97 19.93
2457510.59884 215.67 20.56
2457510.61928 229.66 20.80
2457510.63971 235.43 21.10
2457510.66015 216.50 21.35
2457510.68058 223.38 21.62
2457510.70102 238.55 22.06
2457510.72145 286.59 22.50
2457510.76233 250.05 23.58
2457510.86450 225.06 18.45
2457510.88494 229.07 18.61
2457510.90538 229.29 18.71
2457510.92581 262.49 18.90
2457510.94625 264.94 19.15
2457510.96668 271.69 19.32
2457510.98712 258.43 19.66
2457511.00755 278.39 19.93
2457511.02799 270.98 20.10
2457511.04842 279.58 20.39
2457511.08930 278.26 18.27
2457511.10973 286.00 17.76
2457511.13017 293.57 17.84
2457511.15060 296.08 17.93
2457511.17104 300.62 18.07
2457511.23234 307.22 18.46
2457511.29365 353.58 19.16
2457511.33452 350.95 19.68
2457511.35496 368.95 20.07
2457511.37539 363.81 20.26
2457511.39583 377.02 20.46
2457511.41627 381.87 20.72
2457511.43670 404.44 20.87
2457511.45714 408.59 21.04
2457511.47757 421.53 21.29
2457511.49801 413.38 21.41
2457511.51844 400.09 21.60
2457511.53888 438.71 21.89
2457511.57975 440.65 18.51
2457511.60019 445.35 17.79
2457511.62062 466.92 17.87
2457511.64106 473.04 17.99
2457511.66149 486.71 18.12
2457511.68193 497.44 18.25
2457511.70236 548.73 18.43
2457511.72280 506.56 18.69
2457511.74323 541.22 18.93
2457511.76367 568.75 19.25
2457511.78411 554.29 19.62
2457511.82498 594.69 20.27
2457511.84541 595.89 20.58
2457511.86585 617.36 20.80
2457511.88628 626.91 21.02
2457511.90672 654.98 21.28
2457511.92716 660.42 21.45
2457511.94759 680.49 21.74
2457511.96803 699.31 22.08
2457511.98846 747.03 22.39
2457512.00890 811.66 22.87
2457512.02933 783.37 23.33
2457512.07020 785.40 20.31
2457512.09064 826.44 20.19
2457512.11108 840.81 20.48
2457512.13151 866.13 20.83
2457512.17238 935.38 21.28
2457512.19282 961.55 21.54
2457512.21325 988.26 21.83
2457512.23369 1043.20 22.15
2457512.25412 1101.61 22.62
2457512.27456 1139.95 23.13
2457512.29500 1117.97 23.54
2457512.31543 1117.28 20.93
2457512.33587 1171.52 20.82
2457512.35630 1190.81 21.08
2457512.37674 1227.37 21.41
2457512.39717 1268.78 21.67
2457512.41761 1326.11 21.87
2457512.43805 1338.68 22.26
2457512.45848 1445.78 22.57
2457512.49935 1534.67 23.31
2457512.51979 1477.96 23.59
2457512.56066 1479.70 20.86
2457512.58109 1509.99 20.61
2457512.60153 1526.40 20.83
2457512.62197 1533.67 21.10
2457512.64240 1538.48 21.29
2457512.66284 1518.39 21.45
2457512.68327 1528.80 21.68
2457512.70371 1520.87 21.85
2457512.72414 1526.28 22.05
2457512.74458 1505.51 22.42
2457512.76502 1505.61 22.69
2457512.84676 1347.74 18.41
2457512.86719 1318.22 18.48
2457512.88763 1321.82 18.51
2457512.94894 1162.04 18.82
2457512.96937 1151.96 19.05
2457512.98981 1123.89 19.28
2457513.01024 1082.74 19.42
2457513.05111 990.52 20.03
2457513.07155 967.04 20.24
2457513.09198 935.39 20.49
2457513.11242 916.41 20.65
2457513.13286 871.55 20.77
2457513.15329 863.14 20.97
2457513.17373 843.01 21.18
2457513.19416 823.81 21.28
2457513.21460 784.22 21.37
2457513.23503 723.78 21.55
2457513.25547 736.39 21.71
2457513.27591 735.22 21.90
2457513.29634 718.78 19.48
2457513.31678 712.47 19.29
2457513.33721 663.99 19.67
2457513.35765 642.26 20.04
2457513.37808 625.11 20.29
2457513.39852 616.97 20.54
2457513.41895 596.18 20.83
2457513.43939 581.13 21.03
2457513.45983 561.46 21.24
2457513.48026 547.74 21.49
2457513.50070 539.95 21.68
2457513.54157 529.28 19.34
2457513.56200 527.43 19.21
2457513.58244 485.97 19.45
2457513.60288 470.71 19.86
2457513.62331 473.30 20.08
2457513.64375 452.56 20.26
2457513.66418 456.38 20.58
2457513.68462 431.32 20.76
2457513.70505 427.94 20.90
2457513.72549 429.94 21.14
2457513.74592 419.35 21.29
2457513.76636 389.56 21.43
2457513.78680 394.11 18.85
2457513.80723 388.53 18.63
2457513.82767 393.17 18.83
2457513.84810 392.46 19.15
2457513.86854 357.53 19.42
2457513.88897 360.29 19.68
2457513.90941 347.77 20.06
2457513.92984 342.15 20.36
2457513.95028 347.45 20.54
2457513.97072 327.07 20.78
2457513.99115 327.76 20.99
2457514.03202 312.30 18.33
2457514.05246 308.53 18.05
2457514.07289 301.09 18.18
2457514.11377 295.93 18.64
2457514.13420 309.00 18.91
2457514.15464 297.84 19.17
2457514.17507 280.55 19.67
2457514.19551 265.53 19.98
2457514.21594 253.48 20.24
2457514.23638 248.22 20.57
2457514.25681 242.90 20.74
2457514.27725 228.95 20.20
2457514.29769 242.58 20.67
2457514.31812 235.03 20.84
2457514.33856 243.91 21.03
2457514.35899 224.25 21.27
2457514.37943 307.95 21.48
2457514.39986 216.66 21.70
2457514.42030 183.91 22.04
2457514.44074 226.39 22.43
2457514.46117 248.20 22.77
2457514.48161 186.91 23.19
2457514.52248 203.79 18.76
2457514.54291 220.98 18.06
2457514.56335 214.30 18.25
2457514.58378 195.00 18.42
2457514.60422 203.41 18.71
2457514.62466 212.04 19.12
2457514.64509 177.85 19.47
2457514.66553 193.12 19.83
2457514.68596 177.99 20.22
2457514.70640 170.02 20.44
2457514.72683 167.34 20.63
2457514.74727 184.73 20.94
2457514.78814 178.61 17.69
2457514.80858 166.89 17.74
2457514.82901 164.27 17.78
2457514.84945 175.63 17.83
2457514.86988 168.80 17.94
2457514.89032 174.78 18.01
2457514.91075 163.91 18.06
2457514.93119 164.30 18.19
2457514.95163 146.45 18.35
2457514.97206 144.39 18.49
2457514.99250 189.55 18.68
2457515.01293 187.98 18.98
2457515.03337 168.59 19.20
2457515.05380 146.49 19.38
2457515.07424 150.35 19.80
2457515.09467 142.30 20.00
2457515.11511 125.25 20.16
2457515.13555 122.75 20.39
2457515.15598 119.69 20.53
2457515.17642 126.20 20.73
2457515.19685 147.13 20.93
2457515.21729 137.26 21.17
2457515.23772 136.61 21.36
2457515.25816 130.27 19.06
2457515.27860 160.47 19.04
2457515.29903 129.82 19.30
2457515.31947 128.58 19.57
2457515.33990 115.87 19.99
2457515.36034 113.34 20.24
2457515.38077 104.17 20.44
2457515.40121 105.94 20.67
2457515.42164 128.92 20.88
2457515.44208 110.49 21.05
2457515.46252 106.40 21.23
2457515.50339 108.00 19.62
2457515.52382 92.50 19.53
2457515.54426 104.97 19.87
2457515.56469 93.65 20.14
2457515.58513 95.45 20.36
2457515.60556 101.06 20.57
2457515.62600 103.30 20.81
2457515.64644 107.77 20.98
2457515.66687 95.51 21.08
2457515.68731 86.95 21.33
2457515.70774 79.84 21.56
2457515.74861 103.14 19.02
2457515.76905 140.70 18.89
2457515.78949 115.63 19.11
2457515.80992 84.80 19.39
2457515.83036 92.52 19.81
2457515.85079 88.02 20.08
2457515.87123 79.75 20.29
2457515.89166 78.89 20.53
2457515.91210 87.42 20.77
2457515.93253 89.67 20.91
2457515.95297 95.78 21.07
2457515.99384 80.05 18.03
2457516.01428 82.80 17.56
2457516.03471 85.22 17.63
2457516.05515 82.14 17.77
2457516.07558 85.24 17.87
2457516.09602 83.39 17.96
2457516.11646 93.64 18.12
2457516.13689 82.39 18.29
2457516.15733 74.04 18.43
2457516.17776 97.04 18.62
2457516.19820 107.21 19.01
2457516.21863 112.97 19.29
2457516.23907 71.27 19.62
2457516.25950 78.47 19.93
2457516.27994 54.64 20.27
2457516.30038 41.97 20.49
2457516.32081 50.60 20.69
2457516.34125 55.93 20.93
2457516.36168 51.24 21.10
2457516.38212 50.54 21.28
2457516.42299 48.02 21.85
2457516.44342 42.15 22.13
2457516.46386 69.25 22.40
2457516.48430 60.85 18.41
2457516.50473 64.58 17.87
2457516.52517 61.81 17.99
2457516.54560 71.90 18.16
2457516.56604 68.57 18.40
2457516.58647 86.38 18.70
2457516.60691 97.54 18.96
2457516.62735 56.93 19.25
2457516.64778 42.27 19.74
2457516.66822 51.44 20.11
2457516.68865 32.08 20.38
2457516.74996 41.77 17.47
2457516.77039 53.41 17.50
2457516.79083 62.47 17.53
2457516.81127 64.98 17.61
2457516.83170 68.06 17.66
2457516.85214 63.25 17.70
2457516.87257 61.37 17.78
2457516.89301 60.33 17.89
2457516.91344 78.31 17.96
2457516.93388 52.25 18.05
2457516.97475 55.70 18.38
2457516.99519 59.98 18.50
2457517.01562 70.63 18.68
2457517.03606 74.86 18.93
2457517.05649 35.40 19.30
2457517.07693 32.81 19.44
2457517.09736 42.01 19.57
2457517.11780 48.47 19.81
2457517.13824 27.87 20.13
2457517.15867 18.96 20.30
2457517.17911 34.74 20.45
2457517.19954 15.99 20.63
2457517.21998 55.77 18.25
2457517.24041 63.24 18.00
2457517.26085 69.83 18.13
2457517.28128 55.81 18.26
2457517.30172 62.00 18.57
2457517.32216 81.18 18.83
2457517.34259 72.09 19.08
2457517.36303 32.53 19.32
2457517.38346 40.79 19.66
2457517.40390 35.94 19.99
2457517.42433 23.12 20.17
2457517.46521 50.36 18.42
2457517.48564 59.28 17.97
2457517.50608 60.61 18.08
2457517.52651 58.56 18.19
2457517.54695 44.47 18.32
2457517.56738 53.34 18.54
2457517.58782 73.28 18.78
2457517.60825 77.85 18.98
2457517.62869 36.54 19.22
2457517.64913 31.52 19.51
2457517.66956 28.79 19.93
2457517.69000 31.76 20.16
2457517.71043 39.67 18.59
2457517.73087 45.81 18.44
2457517.75130 72.20 18.76
2457517.77174 61.82 19.00
2457517.79218 36.30 19.22
2457517.81261 38.35 19.51
2457517.83305 32.00 19.86
2457517.85348 17.00 20.18
2457517.87392 13.96 20.36
2457517.89435 -11.48 20.59
2457517.91479 -6.70 20.79
2457517.95566 36.06 17.98
2457517.97610 36.51 17.54
2457517.99653 45.99 17.62
2457518.01697 39.00 17.74
2457518.03740 35.35 17.92
2457518.05784 42.19 18.07
2457518.07827 45.40 18.26
2457518.09871 31.41 18.48
2457518.11914 65.67 18.86
2457518.13958 31.72 19.22
2457518.16002 21.18 19.58
2457518.18045 28.68 19.95
2457518.20089 11.58 20.30
2457518.22132 -1.28 20.67
2457518.24176 -17.16 20.89
2457518.26219 -14.92 21.10
2457518.28263 -17.28 21.31
2457518.30307 -0.10 21.61
2457518.32350 -0.62 21.97
2457518.34394 3.53 22.29
2457518.36437 10.91 22.63
2457518.38481 -22.25 23.03
2457518.44611 63.03 19.66
2457518.46655 28.87 19.17
2457518.48699 27.69 19.65
2457518.50742 10.12 20.21
2457518.52786 -5.21 20.53
2457518.54829 -5.75 20.75
2457518.56873 7.52 20.99
2457518.58916 -3.50 21.24
2457518.60960 13.72 21.61
2457518.63004 19.06 21.89
2457518.65047 10.76 22.22
2457518.71178 44.96 18.10
2457518.73221 47.97 18.12
2457518.75265 47.17 18.17
2457518.77308 37.98 18.20
2457518.79352 27.91 18.35
2457518.81396 28.59 18.53
2457518.83439 38.25 18.64
2457518.85483 58.57 18.76
2457518.87526 67.12 18.89
2457518.89570 46.67 19.10
2457518.91613 19.67 19.43
2457518.93657 21.54 19.66
2457518.95700 42.91 19.87
2457518.97744 27.04 20.05
2457518.99788 16.18 20.17
2457519.01831 6.47 20.42
2457519.03875 1.81 20.60
2457519.05918 6.42 20.73
2457519.07962 10.50 20.83
2457519.10005 17.15 20.92
2457519.12049 33.59 21.07
2457519.14093 31.87 21.31
2457519.20223 18.42 19.31
2457519.22267 28.97 19.55
2457519.24310 38.75 19.84
2457519.26354 28.24 20.15
2457519.28397 10.78 20.36
2457519.30441 3.16 20.53
2457519.32485 5.09 20.68
2457519.34528 14.40 20.80
2457519.36572 23.33 20.98
2457519.38615 19.37 21.19
2457519.42702 38.06 17.99
2457519.44746 24.25 17.52
2457519.46790 35.17 17.57
2457519.48833 32.30 17.66
2457519.50877 38.28 17.78
2457519.52920 32.16 17.90
2457519.54964 35.34 18.01
2457519.57007 38.70 18.10
2457519.59051 37.78 18.23
2457519.61094 16.71 18.37
2457519.63138 36.93 18.56
2457519.67225 40.48 19.12
2457519.69269 26.51 19.27
2457519.71312 14.78 19.47
2457519.73356 26.00 19.64
2457519.75399 48.27 19.88
2457519.77443 21.01 20.06
2457519.79486 9.26 20.37
2457519.81530 17.78 20.57
2457519.83574 0.09 20.70
2457519.85617 12.99 20.82
2457519.87661 18.76 20.96
2457519.89704 31.98 21.06
2457519.91748 6.03 17.92
2457519.93791 23.35 17.47
2457519.95835 16.45 17.56
2457519.97879 26.52 17.61
2457519.99922 11.73 17.67
2457520.01966 18.51 17.75
2457520.04009 11.71 17.85
2457520.06053 25.82 17.93
2457520.08096 22.56 18.01
2457520.10140 25.39 18.11
2457520.12183 30.28 18.34
2457520.14227 27.31 18.52
2457520.16271 37.55 18.73
2457520.18314 36.07 18.97
2457520.20358 12.22 19.25
2457520.22401 19.96 19.55
2457520.24445 41.08 19.86
2457520.26488 24.66 20.05
2457520.28532 9.56 20.35
2457520.30575 -0.20 20.61
2457520.32619 -8.10 20.80
2457520.34663 17.49 20.96
2457520.36706 32.22 21.11
2457520.40793 24.88 18.07
2457520.42837 17.30 17.60
2457520.44880 10.22 17.72
2457520.46924 12.06 17.87
2457520.48968 23.97 18.04
2457520.51011 17.16 18.19
2457520.53055 2.44 18.32
2457520.55098 10.97 18.46
2457520.57142 13.99 18.58
2457520.59185 28.13 18.76
2457520.61229 31.85 18.98
2457520.63272 -4.13 19.37
2457520.67360 42.95 18.80
2457520.69403 41.16 18.92
2457520.71447 23.01 19.03
2457520.73490 20.05 19.11
2457520.75534 7.84 19.21
2457520.77577 1.41 19.25
2457520.79621 -13.81 19.38
2457520.81665 -5.49 19.53
2457520.83708 18.22 19.71
2457520.85752 20.70 19.82
2457520.87795 17.63 20.02
2457520.89839 2.31 20.20
2457520.91882 -12.29 20.39
2457520.93926 -8.83 20.54
2457520.95969 -4.20 20.69
2457520.98013 12.26 20.89
2457521.00057 29.62 21.01
2457521.02100 25.34 21.08
2457521.04144 36.07 21.18
2457521.06187 43.88 21.26
2457521.08231 40.85 21.36
2457521.10274 42.02 21.47
2457521.14361 14.94 19.33
2457521.16405 -3.58 19.14
2457521.18449 -12.20 19.31
2457521.20492 -0.06 19.54
2457521.22536 4.79 19.73
2457521.24579 19.91 19.89
2457521.26623 16.29 20.03
2457521.28666 -10.16 20.19
2457521.30710 9.60 20.32
2457521.32754 -18.94 20.40
2457521.34797 -0.91 20.45
2457521.38884 8.65 17.89
2457521.40928 10.78 17.54
2457521.42971 7.86 17.61
2457521.45015 7.65 17.66
2457521.47058 -2.67 17.72
2457521.49102 -0.71 17.77
2457521.51146 3.79 17.81
2457521.53189 -2.04 17.85
2457521.55233 -0.18 17.92
2457521.57276 11.49 18.00
2457521.59320 1.66 18.06
2457521.61363 3.80 18.09
2457521.63407 0.74 18.14
2457521.65450 6.85 18.18
2457521.67494 -0.36 18.26
2457521.69538 -14.48 18.29
2457521.71581 -8.33 18.43
2457521.73625 -7.38 18.55
2457521.75668 2.15 18.68
2457521.77712 5.50 18.79
2457521.79755 6.27 18.98
2457521.81799 -2.61 19.18
2457521.83843 -12.43 19.34
2457521.85886 -22.42 19.43
2457521.87930 -3.05 19.50
2457521.89973 -4.33 19.58
2457521.92017 2.16 19.67
2457521.94060 2.84 19.74
2457521.96104 21.65 19.85
2457521.98147 13.17 19.94
2457522.00191 24.32 20.01
2457522.02235 -1.90 20.13
2457522.04278 3.18 20.22
2457522.06322 3.86 20.31
2457522.08365 7.85 20.32
2457522.10409 9.80 20.43
2457522.12452 -3.41 20.49
2457522.14496 -19.30 20.59
2457522.16539 -17.10 20.68
2457522.18583 -12.80 20.78
2457522.20627 12.61 20.89
2457522.22670 28.27 20.96
2457522.24714 22.79 21.02
2457522.26757 44.09 21.11
2457522.28801 51.97 21.20
2457522.30844 52.43 21.30
2457522.32888 67.70 21.36
2457522.36975 13.40 18.15
2457522.39019 2.69 17.61
2457522.41062 3.85 17.64
2457522.43106 -8.14 17.66
2457522.45149 2.10 17.69
2457522.47193 0.69 17.71
2457522.49236 4.62 17.74
2457522.51280 -3.25 17.78
2457522.53324 -1.95 17.84
2457522.55367 8.17 17.91
2457522.57411 2.99 18.00
2457522.59454 9.71 18.08
2457522.63541 -9.34 20.01
2457522.65585 -18.52 19.32
2457522.67628 -16.65 19.32
2457522.69672 -8.66 19.29
2457522.71716 -17.74 19.35
2457522.73759 -18.82 19.37
2457522.75803 -9.00 19.46
2457522.77846 -3.63 19.49
2457522.79890 -4.09 19.57
2457522.81933 6.88 19.66
2457522.83977 12.37 19.76
2457522.86021 13.48 19.82
2457522.88064 45.33 19.93
2457522.90108 41.10 20.00
2457522.92151 23.80 20.03
2457522.94195 21.07 20.08
2457522.96238 18.54 20.13
2457522.98282 20.74 20.21
2457523.00325 11.15 20.26
2457523.02369 12.01 20.26
2457523.04413 20.52 20.24
2457523.06456 13.99 20.35
2457523.08500 7.70 20.44
2457523.12587 14.14 20.30
2457523.14630 11.37 20.29
2457523.16674 -0.95 20.31
2457523.18717 18.50 20.36
2457523.20761 16.40 20.45
2457523.22805 17.40 20.45
2457523.24848 13.66 20.50
2457523.26892 25.09 20.52
2457523.28935 11.83 20.56
2457523.30979 25.13 20.58
2457523.33022 14.80 20.61
2457523.35066 4.72 18.06
2457523.37110 3.82 17.64
2457523.39153 6.51 17.66
2457523.41197 1.20 17.67
2457523.43240 7.95 17.67
2457523.45284 13.26 17.67
2457523.47327 11.87 17.68
2457523.49371 7.66 17.68
2457523.51414 13.28 17.71
2457523.53458 6.86 17.71
2457523.55502 3.96 17.73
2457523.57545 -1.57 17.75
2457523.59589 0.98 17.77
2457523.61632 5.42 17.81
2457523.63676 4.58 17.82
2457523.65719 4.32 17.86
2457523.67763 -0.23 17.88
2457523.69806 9.89 17.91
2457523.71850 6.14 17.92
2457523.73894 10.38 17.93
2457523.75937 7.50 17.96
2457523.77981 5.15 17.97
2457523.80024 2.86 18.00
2457523.82068 4.12 18.00
2457523.84111 5.80 18.01
2457523.86155 8.04 18.02
2457523.88198 17.93 18.05
2457523.90242 19.85 18.07
2457523.92286 9.91 18.09
2457523.94329 21.78 18.12
2457523.96373 9.73 18.14
2457523.98416 -0.06 18.17
2457524.00460 11.66 18.19
2457524.02503 6.12 18.23
2457524.04547 -2.32 18.23
2457524.06591 8.41 18.22
2457524.08634 13.18 18.25
2457524.10678 -0.48 18.26
2457524.12721 -0.97 18.30
2457524.14765 -2.94 18.31
2457524.16808 1.99 18.36
2457524.18852 -4.00 18.37
2457524.20895 9.11 18.39
2457524.22939 3.68 18.38
2457524.24983 8.63 18.34
2457524.27026 6.93 18.36
2457524.29070 1.94 18.37
2457524.31113 -2.51 18.36
2457524.33157 7.07 18.31
2457524.35200 -2.96 18.30
2457524.37244 -1.32 18.27
2457524.39287 -0.37 18.26
2457524.41331 -0.96 18.38
2457524.43375 0.27 18.50
2457524.45418 -5.93 18.57
2457524.47462 -0.68 18.62
2457524.49505 10.82 18.68
2457524.51549 -1.97 18.60
2457524.53592 -3.76 18.47
2457524.55636 -11.70 18.40
2457524.59723 -5.51 18.50
2457524.61767 -6.91 18.38
2457524.63810 -2.13 18.38
2457524.65854 -4.24 18.37
2457524.67897 -3.76 18.34
2457524.69941 -1.70 18.35
2457524.71984 -2.14 18.32
2457524.74028 -3.07 18.31
2457524.76072 -17.12 18.30
2457524.78115 4.23 18.30
2457524.80159 -11.44 18.29
2457524.82202 -2.53 18.26
2457524.84246 -5.70 18.26
2457524.86289 -7.18 18.24
2457524.88333 0.53 18.28
2457524.90376 1.83 18.28
2457524.92420 -1.54 18.30
2457524.94464 -8.02 18.27
2457524.96507 0.83 18.32
2457524.98551 -2.49 18.38
2457525.00594 -4.11 18.37
2457525.02638 -1.75 18.42
2457525.04681 3.40 18.46
2457525.06725 -13.64 18.48
2457525.08768 -2.22 18.53
2457525.10812 -5.59 18.56
2457525.12856 -6.02 18.63
2457525.14899 -7.43 18.66
2457525.16943 7.09 18.73
2457525.18986 7.31 18.78
2457525.21030 14.28 18.81
2457525.23073 18.57 18.90
2457525.25117 11.38 18.93
2457525.27160 5.35 19.00
2457525.29204 -33.22 19.07
2457525.31248 -4.56 19.09
2457525.33291 -2.62 19.14
2457525.35335 -18.76 19.16
2457525.37378 -15.92 19.26
2457525.39422 -20.58 19.24
2457525.41465 -22.52 19.33
2457525.43509 -14.55 19.38
2457525.45553 -10.22 19.41
2457525.47596 -8.10 19.49
2457525.49640 -2.32 19.51
2457525.51683 -8.96 19.51
2457525.53727 -5.83 19.51
2457525.55770 -13.10 19.47
2457525.57814 -4.79 19.53
2457525.59857 -17.74 19.48
2457525.61901 -24.27 19.47
2457525.63945 -19.59 19.49
2457525.65988 -18.42 19.42
2457525.68032 -2.82 19.52
2457525.70075 -18.89 19.54
2457525.72119 -4.95 19.60
2457525.74162 -7.52 19.64
2457525.76206 -2.16 19.65
2457525.78249 3.30 19.69
2457525.80293 -7.03 19.67
2457525.82337 4.30 19.74
2457525.84380 16.18 19.79
2457525.86424 24.17 19.84
2457525.88467 47.79 19.97
2457525.90511 31.32 19.93
2457525.92554 46.72 19.96
2457525.94598 45.26 19.96
2457525.96641 36.38 19.96
2457525.98685 45.68 20.00
2457526.00729 41.15 19.99
2457526.02772 32.63 20.08
2457526.04816 39.78 20.14
2457526.06859 25.09 20.17
2457526.08903 28.39 20.23
2457526.10946 32.33 20.24
2457526.12990 5.14 20.27
2457526.15034 17.24 20.33
2457526.17077 6.93 20.30
2457526.19121 18.71 20.28
2457526.21164 15.40 20.24
2457526.23208 15.54 20.23
2457526.25251 21.68 20.21
2457526.27295 13.16 20.20
2457526.29338 16.23 20.24
2457526.31382 32.80 20.17
2457526.33426 21.87 20.17
2457526.35469 23.96 20.18
2457526.37513 13.22 20.21
2457526.39556 11.26 20.26
2457526.41600 10.10 20.29
2457526.43643 13.37 20.32
2457526.45687 13.69 20.37
2457526.47730 10.54 20.38
2457526.49774 17.60 20.46
2457526.51818 18.51 20.52
2457526.53861 1.62 20.59
2457526.55905 0.37 20.67
2457526.57948 9.89 20.68
2457526.59992 5.80 20.68
2457526.62035 4.99 20.64
2457526.64079 11.89 20.61
2457526.66122 -3.69 20.60
2457526.68166 7.20 20.54
2457526.70210 7.28 20.52
2457526.72253 3.28 20.53
2457526.74297 11.45 20.48
2457526.76340 17.39 20.50
2457526.78384 11.24 20.50
2457526.80427 9.91 20.51
2457526.82471 5.07 20.54
2457526.84514 8.84 20.55
2457526.86558 4.60 20.59
2457526.88602 -5.04 20.62
2457526.90645 10.37 20.63
2457526.92689 -11.01 20.66
2457526.94732 1.14 20.66
2457526.96776 -1.98 20.65
2457526.98819 -1.51 20.65
2457527.00863 22.57 20.62
2457527.02907 4.46 20.63
2457527.04950 14.62 20.63
2457527.06994 6.32 20.64
2457527.09037 9.06 20.68
2457527.11081 -6.63 20.73
2457527.13124 -6.26 20.80
2457527.15168 0.20 20.86
2457527.17211 -1.28 20.88
2457527.19255 4.63 20.98
2457527.21299 18.82 21.04
2457527.23342 9.88 21.07
2457527.25386 31.80 21.13
2457527.27429 -65.82 18.98
2457527.29473 -14.09 18.77
2457527.31516 -24.21 18.71
2457527.33560 -25.60 18.66
2457527.35603 -20.40 18.62
2457527.37647 -20.76 18.58
2457527.39691 -25.16 18.58
2457527.41734 -26.16 18.57
2457527.43778 -21.73 18.53


==> anc/phot_ob160795_OGLE_I.dat <==
2457484.72002 18.468 0.0858
2457484.73571 18.427 0.0825
2457484.74967 18.445 0.0623
2457484.76359 18.491 0.0791
2457484.77753 18.463 0.0858
2457484.79710 18.463 0.0674
2457484.81107 18.547 0.0674
2457484.82504 18.518 0.0707
2457484.83910 18.483 0.0623
2457484.85318 18.624 0.0724
2457484.87728 18.489 0.0623
2457484.89153 18.484 0.0623
2457484.90650 18.527 0.0556
2457484.92184 18.461 0.0657
2457485.71981 18.494 0.0993
2457485.74162 18.468 0.0724
2457485.75559 18.500 0.0690
2457485.76963 18.379 0.0606
2457485.78365 18.459 0.0623
2457485.79755 18.369 0.0589
2457485.81156 18.511 0.0606
2457485.83217 18.583 0.0640
2457485.84628 18.557 0.0640
2457485.86054 18.537 0.0640
2457485.87523 18.478 0.0505
2457485.89031 18.406 0.0472
2457485.90463 18.410 0.0455
2457485.91910 18.416 0.0489
2457486.71391 18.476 0.0892
2457486.72977 18.331 0.0943
2457486.74802 18.505 0.0825
2457486.76199 18.533 0.0791
2457486.77606 18.481 0.0690
2457486.78998 18.412 0.0707
2457486.80393 18.418 0.0724
2457486.81832 18.493 0.0741
2457486.83235 18.508 0.0741
2457486.84660 18.464 0.0623
2457486.87086 18.449 0.0674
2457486.88518 18.540 0.0724
2457486.90147 18.501 0.0758
2457486.91597 18.471 0.0741
2457487.71080 18.687 0.1027
2457487.72500 18.636 0.0842
2457487.73904 18.508 0.0690
2457487.75568 18.559 0.0640
2457487.76973 18.535 0.0657
2457487.78592 18.394 0.0505
2457487.80119 18.468 0.0589
2457487.81523 18.599 0.0724
2457487.84152 18.530 0.0640
2457487.85578 18.601 0.0791
2457487.86996 18.432 0.0556
2457487.88440 18.583 0.0690
2457487.89997 18.407 0.0522
2457487.91402 18.456 0.0489
2457488.71041 18.541 0.0690
2457488.72443 18.470 0.0707
2457488.73906 18.591 0.0674
2457488.75315 18.662 0.0741
2457488.76755 18.447 0.0489
2457488.78214 18.441 0.0505
2457488.80878 18.443 0.0472
2457488.83234 18.393 0.0455
2457488.84676 18.445 0.0405
2457488.86188 18.436 0.0455
2457488.87667 18.420 0.0405
2457488.89202 18.445 0.0421
2457488.90635 18.453 0.0438
2457488.92056 18.479 0.0556
2457489.77746 18.484 0.0909
2457489.78854 18.461 0.0674
2457489.80670 18.496 0.0640
2457489.82875 18.489 0.0606
2457489.85795 18.531 0.0640
2457489.90091 18.531 0.0640
2457489.91475 18.451 0.0522
2457489.92900 18.483 0.0741
2457491.69507 18.634 0.1094
2457491.70904 18.592 0.0875
2457491.72297 18.381 0.0741
2457491.73690 18.538 0.0707
2457491.75116 18.360 0.0707
2457491.76539 18.469 0.0690
2457491.77951 18.499 0.0623
2457491.79380 18.441 0.0539
2457491.81759 18.491 0.0472
2457491.83172 18.491 0.0623
2457491.85594 18.480 0.0522
2457491.87026 18.449 0.0438
2457491.88533 18.410 0.0388
2457491.90034 18.475 0.0388
2457491.91466 18.453 0.0421
2457491.92893 18.489 0.0690
2457492.69768 18.367 0.0758
2457492.72216 18.551 0.0640
2457492.73879 18.432 0.0539
2457492.75833 18.563 0.0640
2457492.77404 18.442 0.0539
2457492.79816 18.454 0.0472
2457492.82308 18.509 0.0438
2457492.84811 18.458 0.0421
2457492.86414 18.462 0.0405
2457492.88978 18.451 0.0421
2457492.90632 18.451 0.0505
2457492.92211 18.461 0.0489
2457493.70513 18.362 0.0657
2457493.72893 18.404 0.0707
2457493.74456 18.395 0.0522
2457493.76017 18.432 0.0539
2457493.77581 18.412 0.0556
2457493.80952 18.497 0.0505
2457493.83461 18.439 0.0405
2457493.85047 18.476 0.0371
2457493.86647 18.496 0.0388
2457493.89176 18.442 0.0405
2457493.90769 18.411 0.0438
2457493.92335 18.547 0.0589
2457494.70049 18.534 0.0640
2457494.72430 18.484 0.0573
2457494.74025 18.459 0.0589
2457494.75941 18.426 0.0421
2457494.77508 18.510 0.0472
2457494.80887 18.452 0.0438
2457494.83408 18.482 0.0438
2457494.85054 18.374 0.0421
2457494.86703 18.502 0.0455
2457494.89261 18.406 0.0421
2457494.90873 18.415 0.0421
2457494.92439 18.385 0.0522
2457495.68592 18.510 0.0791
2457495.70985 18.431 0.0724
2457495.72559 18.505 0.0640
2457495.74124 18.452 0.0623
2457495.75679 18.541 0.0674
2457495.78973 18.439 0.0707
2457495.80533 18.514 0.0556
2457495.83030 18.553 0.0657
2457495.84692 18.526 0.0640
2457495.87224 18.557 0.0724
2457495.88863 18.486 0.0606
2457495.90506 18.413 0.0657
2457495.92070 18.416 0.0539
2457497.85315 18.501 0.0623
2457497.87164 18.533 0.0606
2457497.88864 18.490 0.0640
2457497.91266 18.483 0.0690
2457497.92827 18.452 0.0791
2457498.70031 18.540 0.0943
2457498.71605 18.544 0.0724
2457498.73994 18.535 0.0741
2457498.75561 18.564 0.0657
2457498.78236 18.484 0.0640
2457498.81257 18.522 0.0657
2457498.84868 18.521 0.0674
2457498.86554 18.513 0.0690
2457498.88196 18.564 0.0741
2457498.90772 18.570 0.0825
2457499.67399 18.482 0.0943
2457499.68955 18.527 0.0858
2457499.70526 18.464 0.0741
2457499.72134 18.484 0.0724
2457499.74512 18.520 0.0707
2457499.76067 18.456 0.0640
2457499.77629 18.523 0.0623
2457499.79268 18.529 0.0539
2457499.81646 18.561 0.0623
2457499.83204 18.517 0.0606
2457499.84809 18.579 0.0606
2457499.86438 18.446 0.0623
2457499.88924 18.438 0.0505
2457499.90509 18.482 0.0556
2457499.92098 18.471 0.0573
2457500.67258 18.510 0.1229
2457500.69021 18.599 0.0875
2457500.70579 18.515 0.0741
2457500.72932 18.506 0.0774
2457500.74492 18.482 0.0774
2457500.76067 18.415 0.0741
2457500.77633 18.505 0.0909
2457500.80008 18.604 0.0774
2457500.81586 18.423 0.0623
2457500.83148 18.526 0.0741
2457500.84741 18.563 0.0774
2457500.87420 18.389 0.0573
2457500.90574 18.483 0.0724
2457500.92132 18.472 0.0707
2457507.74028 18.316 0.0539
2457507.75422 18.242 0.0455
2457507.76819 18.300 0.0472
2457507.78266 18.273 0.0421
2457507.79660 18.327 0.0455
2457507.81064 18.231 0.0405
2457507.82492 18.231 0.0388
2457507.83955 18.218 0.0405
2457507.85981 18.166 0.0337
2457507.87387 18.255 0.0405
2457507.88789 18.256 0.0489
2457507.90217 18.190 0.0388
2457507.92079 18.210 0.0421
2457507.93513 18.150 0.0505
2457508.65294 18.099 0.0438
2457508.66709 18.181 0.0438
2457508.68122 18.172 0.0371
2457508.69535 18.182 0.0371
2457508.70928 18.164 0.0337
2457508.72334 18.142 0.0304
2457508.73418 18.179 0.0321
2457508.74820 18.165 0.0304
2457508.76208 18.117 0.0287
2457508.77601 18.087 0.0270
2457508.79016 18.129 0.0304
2457508.80422 18.090 0.0270
2457508.81840 18.140 0.0337
2457508.83318 18.119 0.0287
2457508.84841 18.112 0.0354
2457508.86291 18.100 0.0354
2457508.87746 18.139 0.0337
2457508.89160 18.115 0.0371
2457508.90696 18.109 0.0371
2457508.92114 18.104 0.0354
2457508.93504 18.056 0.0539
2457509.72738 17.972 0.0421
2457509.74152 18.021 0.0405
2457509.75564 18.027 0.0421
2457509.76994 17.943 0.0354
2457509.78401 17.998 0.0354
2457509.79889 18.028 0.0371
2457509.81384 17.908 0.0472
2457509.82852 17.957 0.0321
2457509.84404 17.946 0.0354
2457509.85842 17.946 0.0388
2457509.87256 17.923 0.0321
2457509.88695 17.948 0.0371
2457509.90113 18.033 0.0455
2457509.91531 17.905 0.0354
2457511.68160 17.209 0.0187
2457511.69598 17.168 0.0220
2457511.70998 17.160 0.0187
2457511.72397 17.163 0.0170
2457511.73803 17.133 0.0153
2457511.75208 17.121 0.0153
2457511.76624 17.109 0.0153
2457511.79036 17.094 0.0153
2457511.80457 17.076 0.0153
2457511.82968 17.050 0.0137
2457511.84458 17.035 0.0153
2457511.85936 17.038 0.0153
2457511.87360 17.013 0.0153
2457511.88825 17.003 0.0153
2457511.90228 17.043 0.0153
2457511.91635 16.983 0.0153
2457511.93029 16.968 0.0153
2457512.70875 16.535 0.0137
2457512.72439 16.522 0.0137
2457512.73563 16.540 0.0120
2457512.74685 16.546 0.0104
2457512.75769 16.557 0.0104
2457512.76797 16.539 0.0104
2457512.77709 16.549 0.0104
2457512.78659 16.555 0.0104
2457512.78910 16.555 0.0104
2457512.81276 16.559 0.0104
2457512.82768 16.568 0.0120
2457512.85137 16.578 0.0104
2457512.86573 16.587 0.0104
2457512.87976 16.587 0.0104
2457512.89387 16.614 0.0104
2457512.90784 16.628 0.0104
2457512.92447 16.645 0.0104
2457513.74077 17.290 0.0270
2457516.63599 18.144 0.0674
2457516.65071 18.299 0.0657
2457516.66500 18.247 0.0589
2457516.68096 18.199 0.0573
2457516.70169 18.164 0.0522
2457516.71911 18.349 0.0522
2457516.76323 18.189 0.0573
2457516.77615 18.337 0.0741
2457517.76585 18.220 0.0858
2457518.73721 18.313 0.0774
2457518.82024 18.447 0.0825
2457518.88561 18.343 0.0707
2457519.78029 18.340 0.0724
2457519.82204 18.535 0.0707
2457522.70080 18.612 0.0943
2457522.78823 18.485 0.0690
2457522.81468 18.377 0.0825
2457522.82981 18.363 0.0909
2457522.84749 18.483 0.0825
2457522.86165 18.620 0.1111
2457522.87619 18.404 0.0842
2457522.89043 18.527 0.0993
2457522.90448 18.518 0.0825
2457522.91866 18.477 0.0926
2457522.93432 18.473 0.0976
2457523.84502 18.536 0.0556
2457523.86023 18.453 0.0489
2457523.87445 18.594 0.0640
2457523.88859 18.457 0.0606
2457523.90266 18.510 0.0657
2457523.91667 18.525 0.0606
2457523.93073 18.501 0.0690
2457526.61367 18.667 0.1279
2457526.63334 18.639 0.0926
2457526.64918 18.654 0.0926
2457526.66372 18.692 0.0892
2457526.67896 18.540 0.0707
2457526.69327 18.568 0.1178
2457526.70909 18.530 0.0875
2457526.72365 18.437 0.0674
2457526.73803 18.651 0.0892
2457526.76223 18.557 0.1178
2457526.78894 18.440 0.0623
2457526.80456 18.484 0.0640
2457526.83541 18.536 0.0690
2457526.85007 18.509 0.0657
2457526.86421 18.472 0.0707
2457526.87925 18.640 0.0858
2457526.89333 18.485 0.0707
2457526.90743 18.495 0.0707
2457526.92163 18.524 0.0758
2457526.93566 18.536 0.0875
2457527.92560 18.553 0.0707
2457528.76243 18.447 0.0808
2457528.84066 18.457 0.0674
2457528.85472 18.512 0.0707
2457528.87874 18.549 0.0875
2457528.89297 18.571 0.0825
2457528.90733 18.422 0.0724
2457528.92136 18.441 0.0758
2457528.93538 18.468 0.0808
2457529.74762 18.551 0.0926
2457529.76209 18.529 0.0842
2457529.77795 18.509 0.0959
2457529.79322 18.384 0.1027
2457529.80765 18.457 0.0993
2457529.83055 18.383 0.1060
2457529.88646 18.365 0.1111
2457530.64189 18.559 0.1161
2457530.65720 18.585 0.1212
2457530.67024 18.526 0.0842
2457530.68551 18.594 0.1027
2457530.70871 18.438 0.0707
2457530.73419 18.426 0.0589
2457530.75589 18.433 0.0640
2457530.77305 18.436 0.0640
2457530.79412 18.460 0.0657
2457530.81197 18.367 0.0707
2457530.83043 18.482 0.0657
2457530.85244 18.401 0.0640
2457530.87499 18.402 0.0707
2457530.89692 18.529 0.0808
2457530.91021 18.450 0.0808
2457530.93661 18.579 0.1094
2457534.65357 18.698 0.1128
2457534.66745 18.552 0.0842
2457534.68142 18.623 0.0808
2457534.69609 18.515 0.0741
2457534.71045 18.627 0.0774
2457534.72441 18.561 0.0741
2457534.73925 18.595 0.0808
2457534.75827 18.513 0.0791
2457534.77902 18.438 0.0472
2457534.79306 18.493 0.0623
2457534.80715 18.473 0.0505
2457534.82108 18.434 0.0489
2457534.83824 18.465 0.0657
2457534.85232 18.448 0.0623
2457534.86677 18.410 0.0875
2457534.88404 18.454 0.0674
2457534.89874 18.458 0.0589
2457534.91341 18.448 0.0758
2457534.93572 18.359 0.0690
2457534.94546 18.571 0.0959
2457536.58664 18.551 0.0993
2457536.59307 18.485 0.0842
2457536.60735 18.490 0.0808
2457536.62279 18.475 0.0842
2457536.64280 18.509 0.0842
2457536.65834 18.497 0.0657
2457536.67246 18.456 0.0657
2457536.69562 18.471 0.0758
2457536.70955 18.441 0.0556
2457536.73274 18.457 0.0573
2457536.74776 18.475 0.0556
2457536.76231 18.340 0.0505
2457536.77666 18.432 0.0556
2457536.79077 18.495 0.0589
2457536.80491 18.471 0.0556
2457536.81899 18.489 0.0573
2457536.83324 18.386 0.0539
2457536.84729 18.444 0.0556
2457536.86137 18.503 0.0589
2457536.87625 18.391 0.0640
2457536.89323 18.369 0.0640
2457536.90815 18.401 0.0657
2457536.93535 18.349 0.0774
2457545.62658 18.551 0.0909
2457545.63620 18.495 0.0741
2457545.64526 18.517 0.0623
2457545.65688 18.512 0.0640
2457545.66894 18.568 0.0674
2457545.69610 18.603 0.1027
2457545.73015 18.469 0.0674
2457545.74084 18.478 0.0606
2457545.75501 18.366 0.0623
2457545.76480 18.403 0.0623
2457545.77589 18.412 0.0556
2457545.79996 18.468 0.0573
2457545.82295 18.432 0.0522
2457545.83690 18.410 0.0589
2457545.85126 18.472 0.0539
2457545.86522 18.478 0.0589
2457545.87914 18.439 0.0556
2457545.89470 18.515 0.0606
2457545.90861 18.446 0.0623
2457545.92324 18.473 0.0724
2457545.93717 18.412 0.0741
2457545.94688 18.348 0.0825
2457546.60561 18.485 0.0976
2457546.61686 18.481 0.0926
2457546.63614 18.444 0.0825
2457546.65002 18.482 0.0791
2457546.65854 18.408 0.0707
2457546.66965 18.388 0.0741
2457546.68390 18.612 0.0741
2457546.70149 18.447 0.0674
2457546.71541 18.523 0.0606
2457546.73018 18.508 0.0589
2457546.74771 18.408 0.0522
2457546.76186 18.459 0.0589
2457546.77587 18.512 0.0640
2457546.78992 18.384 0.0539
2457546.80429 18.359 0.0522
2457546.81861 18.431 0.0690
2457546.83265 18.433 0.0606
2457546.84678 18.433 0.0758
2457546.86089 18.379 0.0674
2457546.87487 18.402 0.0623
2457546.88886 18.351 0.0674
2457546.90287 18.467 0.0741
2457546.91698 18.468 0.0690
2457546.93096 18.438 0.0842
2457547.54420 18.514 0.0993
2457547.55730 18.437 0.0858
2457547.57128 18.380 0.0758
2457547.58526 18.670 0.1077
2457547.59943 18.502 0.0808
2457547.61376 18.439 0.0606
2457547.62764 18.559 0.0657
2457547.64193 18.426 0.0623
2457547.65621 18.479 0.0573
2457547.67357 18.469 0.0505
2457547.69194 18.500 0.0589
2457547.70934 18.506 0.0724
2457547.72337 18.515 0.0556
2457547.73780 18.461 0.0472
2457547.75578 18.463 0.0539
2457547.76977 18.454 0.0589
2457547.78379 18.439 0.0589
2457547.79787 18.500 0.0556
2457547.81200 18.396 0.0539
2457547.82617 18.444 0.0539
2457547.84034 18.470 0.0522
2457547.85443 18.338 0.0489
2457547.86847 18.337 0.0556
2457547.88239 18.329 0.0808
2457547.89643 18.309 0.0707
2457547.91035 18.346 0.0623
2457547.92870 18.538 0.0707
2457547.93801 18.493 0.0976
2457548.57935 18.566 0.0976
2457548.59227 18.627 0.0842
2457548.60724 18.700 0.0808
2457548.62443 18.635 0.0791
2457548.64107 18.544 0.0707
2457548.65573 18.486 0.0589
2457548.66886 18.394 0.0505
2457548.68363 18.530 0.0556
2457548.70290 18.433 0.0573
2457548.71846 18.494 0.0438
2457548.73268 18.424 0.0421
2457548.74559 18.399 0.0371
2457548.76240 18.523 0.0505
2457548.77531 18.452 0.0489
2457548.79041 18.509 0.0522
2457548.80461 18.319 0.0472
2457548.82618 18.497 0.0674
2457548.84020 18.500 0.0556
2457548.85385 18.443 0.0522
2457548.86880 18.489 0.0539
2457548.88292 18.487 0.0640
2457548.89750 18.550 0.0690
2457548.91260 18.532 0.0724
2457548.92795 18.466 0.0707
2457549.57446 18.430 0.0926
2457549.58733 18.563 0.0842
2457549.59858 18.621 0.0791
2457549.61391 18.478 0.0657
2457549.62508 18.554 0.0573
2457549.63900 18.422 0.0522
2457549.65308 18.414 0.0556
2457549.67103 18.424 0.0455
2457549.68557 18.467 0.0589
2457549.70266 18.471 0.0472
2457549.71701 18.466 0.0472
2457549.73188 18.493 0.0505
2457549.74687 18.515 0.0472
2457549.76124 18.441 0.0472
2457549.77520 18.466 0.0489
2457549.79498 18.488 0.0522
2457549.80895 18.398 0.0489
2457549.82299 18.555 0.0539
2457549.83699 18.467 0.0522
2457549.85103 18.555 0.0623
2457549.86497 18.414 0.0623
2457549.87897 18.500 0.0623
2457549.89294 18.424 0.0674
2457549.90701 18.483 0.0623
2457549.92099 18.363 0.0674
2457549.93352 18.436 0.0842
2457550.57319 18.434 0.0976
2457550.58192 18.567 0.0976
2457550.59487 18.491 0.0724
2457550.60810 18.455 0.0640
2457550.61912 18.489 0.0573
2457550.63321 18.315 0.0825
2457550.64736 18.389 0.0606
2457550.67591 18.405 0.0640
2457550.69008 18.559 0.0556
2457550.70914 18.486 0.0505
2457550.72520 18.391 0.0405
2457550.74358 18.409 0.0489
2457550.75907 18.492 0.0640
2457550.77311 18.416 0.0522
2457550.78758 18.403 0.0472
2457550.80153 18.509 0.0573
2457550.81553 18.435 0.0623
2457550.82949 18.559 0.0556
2457550.84359 18.554 0.0724
2457550.85792 18.612 0.0690
2457550.87187 18.480 0.0724
2457550.88585 18.480 0.0774
2457550.90048 18.670 0.1010
2457550.91452 18.437 0.0791
2457550.92842 18.426 0.1027
2457551.60799 18.538 0.0875
2457552.73862 18.605 0.0825
2457552.79768 18.582 0.1195
2457553.88252 18.465 0.0943
2457554.56221 18.493 0.1229
2457554.59019 18.521 0.0808
2457554.60743 18.603 0.0774
2457554.62379 18.527 0.0791
2457554.64587 18.376 0.0707
2457554.66275 18.505 0.0589
2457554.68785 18.492 0.0573
2457554.73566 18.496 0.0791
2457554.75376 18.433 0.0774
2457554.79178 18.485 0.0791
2457555.52906 18.690 0.1245
2457555.54558 18.453 0.0875
2457555.56257 18.582 0.1245
2457555.58057 18.550 0.0741
2457555.59635 18.505 0.0791
2457555.61092 18.546 0.0690
2457555.62593 18.563 0.0791
2457555.64112 18.504 0.0589
2457555.65637 18.455 0.0606
2457555.67158 18.390 0.0556
2457555.68691 18.527 0.0724
2457555.70302 18.484 0.0573
2457555.71942 18.408 0.0589
2457555.73450 18.476 0.0741
2457555.74957 18.488 0.0505
2457555.76377 18.472 0.0489
2457555.77783 18.412 0.0489
2457555.79243 18.435 0.0505
2457555.80655 18.414 0.0505
2457555.82108 18.504 0.0505
2457555.83520 18.395 0.0489
2457555.86105 18.503 0.0505
2457555.88407 18.414 0.0505
2457555.89822 18.447 0.0589
2457555.91229 18.481 0.0623
2457557.53409 18.519 0.1245
2457557.54878 18.486 0.1010
2457557.56493 18.521 0.0926
2457557.57962 18.584 0.0892
2457557.59580 18.561 0.0875
2457557.62380 18.527 0.0842
2457557.64002 18.640 0.0842
2457557.65911 18.422 0.0606
2457557.67589 18.517 0.0606
2457557.70825 18.400 0.0674
2457557.72623 18.417 0.0640
2457557.74405 18.352 0.0623
2457557.76066 18.451 0.0657
2457557.79337 18.446 0.0674
2457557.82004 18.529 0.0640
2457557.83658 18.468 0.0623
2457557.85374 18.462 0.0589
2457557.87030 18.417 0.0690
2457557.88574 18.464 0.0774
2457557.90138 18.484 0.0758
2457557.91459 18.401 0.0858
2457561.51809 18.542 0.1128
2457561.53295 18.577 0.1212
2457561.57704 18.484 0.0825
2457561.59398 18.460 0.0791
2457561.61008 18.513 0.0741
2457561.62472 18.445 0.0623
2457561.63975 18.443 0.0556
2457561.65410 18.390 0.0589
2457561.67442 18.403 0.0505
2457561.69041 18.345 0.0556
2457561.70537 18.374 0.0724
2457561.72756 18.462 0.0539
2457561.74210 18.464 0.0589
2457561.75710 18.473 0.0539
2457561.77132 18.558 0.0657
2457561.78589 18.537 0.0674
2457561.79750 18.467 0.0589
2457561.81020 18.507 0.0741
2457561.82577 18.362 0.0589
2457561.84008 18.486 0.0657
2457561.85681 18.490 0.0758
2457562.53130 18.605 0.1245
2457562.57398 18.495 0.0926
2457562.59088 18.504 0.0858
2457562.60690 18.484 0.0858
2457562.62525 18.581 0.0791
2457562.64711 18.540 0.0774
2457562.66558 18.451 0.0943
2457566.53205 18.662 0.0892
2457566.54733 18.658 0.0909
2457566.56136 18.644 0.1027
2457566.57566 18.621 0.0741
2457566.59910 18.574 0.0858
2457566.61302 18.464 0.0976
2457566.63769 18.588 0.0690
2457566.65191 18.469 0.0606
2457566.66617 18.456 0.0505
2457566.68049 18.452 0.0522
2457566.69529 18.527 0.0707
2457566.70990 18.424 0.0539
2457566.72540 18.401 0.0539
2457566.73957 18.539 0.0674
2457566.75365 18.397 0.0556
2457566.76777 18.383 0.0690
2457566.78230 18.481 0.0589
2457566.79640 18.446 0.0589
2457566.81050 18.516 0.0657
2457566.82462 18.552 0.0674
2457566.83875 18.573 0.1111
2457566.85288 18.443 0.0959
2457566.86697 18.499 0.0976
2457566.87969 18.476 0.1313
2457567.50425 18.424 0.0959
2457567.51890 18.522 0.0926
2457567.53293 18.596 0.0926
2457567.54706 18.544 0.0842
2457567.56187 18.642 0.0926
2457567.57585 18.480 0.0724
2457567.59012 18.476 0.0774
2457567.61345 18.438 0.0589
2457567.62899 18.510 0.0589
2457567.65219 18.476 0.0589
2457567.66697 18.452 0.0489
2457567.68200 18.480 0.0505
2457567.69672 18.491 0.0472
2457567.71128 18.561 0.0539
2457567.72536 18.441 0.0472
2457567.74053 18.410 0.0472
2457567.75452 18.501 0.0657
2457567.76853 18.580 0.0724
2457567.78261 18.545 0.0707
2457567.79685 18.438 0.0539
2457567.81076 18.502 0.0589
2457567.82476 18.482 0.0589
2457567.83882 18.461 0.0589
2457567.85282 18.571 0.0858
2457567.86694 18.562 0.0842
2457567.88267 18.414 0.0959
2457568.50319 18.694 0.1245
2457568.56995 18.394 0.0741
2457568.58374 18.484 0.0808
2457568.59772 18.410 0.0573
2457568.61294 18.516 0.0707
2457568.62693 18.463 0.0606
2457568.64108 18.483 0.0606
2457568.66658 18.495 0.0589
2457568.68169 18.374 0.0539
2457568.70704 18.418 0.0674
2457568.72109 18.446 0.0674
2457568.73557 18.393 0.0573
2457568.75332 18.489 0.0657
2457568.76743 18.469 0.0758
2457568.78159 18.457 0.0875
2457568.79558 18.532 0.0758
2457568.81095 18.504 0.0674
2457568.84665 18.492 0.0842
2457569.54446 18.351 0.0707
2457569.55849 18.475 0.0690
2457569.57238 18.416 0.0640
2457569.60121 18.543 0.0808
2457569.61548 18.441 0.0657
2457569.64072 18.363 0.0489
2457569.65493 18.414 0.0573
2457569.68161 18.373 0.0489
2457569.69594 18.508 0.0573
2457569.71276 18.467 0.0573
2457569.72689 18.531 0.0589
2457569.74124 18.452 0.0640
2457569.75539 18.444 0.0556
2457569.77083 18.402 0.0573
2457569.78501 18.436 0.0556
2457569.79905 18.472 0.0589
2457569.81361 18.475 0.0909
2457569.82825 18.451 0.0674
2457570.58123 18.579 0.0758
2457570.65973 18.468 0.0573
2457570.67995 18.458 0.0606
2457570.69252 18.449 0.0556
2457570.70669 18.403 0.0556
2457570.72107 18.351 0.0505
2457570.73455 18.354 0.0657
2457570.75048 18.371 0.0505
2457570.76430 18.533 0.0707
2457570.78239 18.517 0.0690
2457570.79614 18.507 0.0573
2457570.83065 18.444 0.0657
2457570.84378 18.438 0.0791
2457573.58889 18.511 0.0758
2457573.60153 18.470 0.0623
2457573.62401 18.449 0.0674
2457573.63719 18.509 0.0875
2457573.65193 18.508 0.0573
2457573.67787 18.501 0.0674
2457573.69055 18.448 0.0606
2457573.70640 18.470 0.0623
2457573.71910 18.551 0.0690
2457573.73330 18.388 0.0959
2457575.51948 18.565 0.0892
2457575.53263 18.445 0.0808
2457575.54582 18.524 0.0724
2457575.56898 18.479 0.0674
2457575.58185 18.358 0.0758
2457575.62169 18.420 0.0674
2457575.63449 18.403 0.0539
2457575.65763 18.432 0.0606
2457575.67146 18.410 0.0505
2457575.68458 18.441 0.0472
2457575.69872 18.366 0.0388
2457575.71131 18.334 0.0505
2457575.72400 18.510 0.0539
2457575.73691 18.439 0.0472
2457575.74980 18.456 0.0489
2457575.76263 18.390 0.0472
2457575.77532 18.514 0.0539
2457575.78820 18.475 0.0522
2457575.80099 18.422 0.0556
2457575.81388 18.397 0.0539
2457575.82646 18.426 0.0573
2457575.83944 18.454 0.0573
2457575.84755 18.522 0.0623
2457576.47664 18.603 0.0875
2457576.48957 18.540 0.0741
2457576.50227 18.516 0.0707
2457576.51500 18.580 0.0690
2457576.52758 18.450 0.0623
2457576.54129 18.464 0.0674
2457576.57031 18.482 0.0589
2457576.58310 18.455 0.0573
2457576.60559 18.496 0.0505
2457576.62760 18.476 0.0438
2457576.64194 18.416 0.0405
2457576.65558 18.441 0.0489
2457576.66958 18.371 0.0438
2457576.68260 18.416 0.0505
2457576.69558 18.493 0.0505
2457576.70827 18.495 0.0522
2457576.72090 18.476 0.0522
2457576.73411 18.535 0.0690
2457576.74662 18.423 0.0505
2457576.75933 18.460 0.0489
2457576.77172 18.453 0.0522
2457576.78466 18.391 0.0472
2457576.79770 18.553 0.0640
2457576.81047 18.442 0.0505
2457576.82313 18.435 0.0623
2457576.83574 18.498 0.0791
2457577.52450 18.506 0.0842
2457577.53974 18.566 0.0976
2457577.55408 18.529 0.0875
2457577.56859 18.518 0.0724
2457577.58319 18.433 0.0774
2457577.65081 18.319 0.0556
2457579.59379 18.458 0.0774
2457579.61034 18.529 0.0690
2457579.62421 18.464 0.0640
2457579.63968 18.552 0.0690
2457579.66533 18.457 0.0623
2457579.70567 18.402 0.0589
2457579.71935 18.496 0.0707
2457579.73305 18.440 0.0522
2457579.74654 18.515 0.0657
2457579.76047 18.515 0.0556
2457579.78536 18.519 0.0623
2457581.70697 18.583 0.0640
2457581.72253 18.565 0.0674
2457581.74754 18.459 0.0657
2457581.77346 18.424 0.0623
2457581.78890 18.483 0.0657
2457581.80356 18.373 0.0657
2457581.81725 18.470 0.0741
2457581.82939 18.412 0.0707
2457581.83994 18.339 0.0926
2457582.65632 18.584 0.0959
2457582.67014 18.385 0.0741
2457582.69258 18.490 0.0808
2457582.70590 18.479 0.0556
2457582.72859 18.527 0.0690
2457582.77651 18.542 0.0606
2457583.69334 18.635 0.1144
2457583.72704 18.467 0.0774
2457583.74148 18.443 0.0959
2457583.75512 18.439 0.0623
2457583.76780 18.414 0.0674
2457583.78149 18.368 0.0674
2457583.81181 18.544 0.1010
2457584.49947 18.532 0.0892
2457584.51211 18.694 0.1027
2457584.52504 18.604 0.1027
2457584.53767 18.591 0.0808
2457584.55070 18.481 0.0724
2457584.56365 18.476 0.0858
2457584.57636 18.556 0.0842
2457584.58902 18.465 0.0842
2457584.60185 18.716 0.0825
2457584.61477 18.683 0.0858
2457584.62796 18.417 0.0623
2457584.64192 18.538 0.0825
2457584.65517 18.519 0.0690
2457584.66783 18.574 0.0657
2457584.68052 18.491 0.0640
2457584.69308 18.654 0.0842
2457584.70591 18.406 0.0606
2457584.71872 18.536 0.0741
2457584.73148 18.510 0.0657
2457584.75474 18.502 0.0690
2457584.76892 18.387 0.0589
2457584.78180 18.474 0.0674
2457584.79452 18.494 0.0842
2457584.80808 18.376 0.0758
2457584.82116 18.501 0.0808
2457584.82791 18.568 0.0791


==> anc/phot_ob160795_OGLE_V.dat <==
2455266.85979 19.853 0.0818
2455281.87212 19.854 0.0580
2455288.79566 19.994 0.1345
2455627.89458 19.887 0.0699
2455633.90678 19.950 0.0883
2455641.84059 19.980 0.1186
2455649.82423 19.845 0.0739
2455662.80458 19.910 0.0699
2455668.85585 20.015 0.1490
2455677.81042 19.809 0.0739
2455682.80297 19.906 0.0791
2455686.70545 19.986 0.0818
2455690.72625 19.949 0.0686
2455694.72373 19.950 0.0870
2455705.83999 19.983 0.1042
2455715.60251 19.874 0.0739
2455723.59515 19.914 0.0897
2455737.58861 19.955 0.0607
2455742.64782 19.920 0.0594
2455746.69018 19.941 0.0857
2455763.60302 20.011 0.0686
2455769.55006 19.845 0.0620
2455786.51289 19.940 0.1977
2455791.49763 20.040 0.1160
2455796.48800 19.983 0.0949
2455813.48903 19.991 0.1121
2455819.50524 19.887 0.0752
2455830.49700 19.872 0.0607
2455832.49906 19.929 0.0580
2455867.50674 19.927 0.1081
2455869.49932 19.965 0.1740
2455993.89449 20.031 0.1055
2456004.84616 20.030 0.0791
2456010.80337 19.838 0.0554
2456015.85192 20.037 0.0620
2456020.79653 19.941 0.0857
2456025.87221 19.957 0.1305
2456035.88176 19.916 0.0712
2456039.81624 19.862 0.0989
2456048.75006 19.857 0.0646
2456053.74493 19.924 0.1186
2456063.85321 19.906 0.0765
2456067.73893 19.938 0.0646
2456071.78148 19.902 0.0804
2456080.80890 19.921 0.0949
2456092.75238 19.995 0.0594
2456098.69823 20.049 0.0949
2456103.61952 19.927 0.0580
2456113.55676 19.993 0.1740
2456115.58614 19.985 0.0831
2456119.61551 19.999 0.0857
2456124.62471 19.917 0.0712
2456133.62467 19.891 0.0831
2456140.54202 19.980 0.1714
2456150.62378 19.978 0.0870
2456159.60293 19.977 0.1055
2456168.55031 19.957 0.0844
2456175.50707 19.935 0.0699
2456190.54140 19.950 0.0725
2456360.85803 19.855 0.0501
2456368.81690 20.030 0.0607
2456379.79894 20.034 0.1028
2456394.79532 19.896 0.0620
2456399.76871 20.000 0.0686
2456403.79538 20.064 0.0554
2456416.87813 20.018 0.0673
2456421.85288 19.915 0.0580
2456426.81073 19.920 0.0554
2456433.75402 20.038 0.0883
2456442.69867 20.001 0.0686
2456447.68360 19.871 0.0541
2456451.70341 19.984 0.0567
2456457.74664 19.826 0.0423
2456463.71195 20.147 0.1186
2456472.72064 19.935 0.0659
2456475.57998 19.976 0.0699
2456475.59678 19.787 0.0620
2456475.64116 19.910 0.0515
2456475.69223 19.861 0.0633
2456476.65917 19.810 0.0515
2456485.67447 19.895 0.0580
2456491.62952 19.738 0.0857
2456505.51993 19.950 0.0831
2456509.55615 19.925 0.0436
2456516.53358 19.955 0.0831
2456533.53562 19.957 0.0818
2456543.54305 19.973 0.0620
2456571.50318 20.001 0.0857
2456595.49187 19.727 0.1213
2456750.86357 20.048 0.0633
2456757.79880 19.831 0.0541
2456775.79760 19.811 0.0541
2456789.84322 19.930 0.0739
2456811.70359 19.913 0.0699
2456816.74410 19.876 0.0949
2456826.71436 19.843 0.0607
2456828.66134 19.995 0.0633
2456832.63235 19.941 0.0699
2456837.67589 19.931 0.0580
2456839.66380 19.992 0.0765
2456841.62265 19.938 0.0633
2456841.65669 19.961 0.0659
2456844.67520 19.890 0.0541
2456856.58553 19.918 0.0607
2456862.59750 19.891 0.0686
2456885.54385 19.985 0.0765
2456889.46606 20.036 0.1964
2456890.48790 20.039 0.0831
2456898.50082 20.008 0.0831
2457110.84410 19.888 0.0515
2457115.87511 19.910 0.0620
2457130.82464 19.917 0.0686
2457136.81891 19.785 0.0580
2457140.81692 19.936 0.0633
2457154.83272 19.989 0.0659
2457159.76539 20.013 0.0620
2457163.75583 19.852 0.0673
2457170.73641 20.084 0.0857
2457182.66694 19.949 0.0673
2457187.65047 19.875 0.0567
2457194.64278 19.911 0.0528
2457211.68676 20.000 0.0686
2457221.63901 20.039 0.0607
2457226.65641 19.914 0.0541
2457252.57326 20.045 0.0976
2457257.62482 19.941 0.0844
2457270.54950 19.998 0.0541
2457453.85383 19.967 0.0528
2457470.87689 20.019 0.1358
2457488.82573 19.937 0.0515
2457493.78795 20.036 0.0659
2457495.82279 20.072 0.0831
2457512.84473 18.097 0.0121
2457536.72293 19.895 0.0897
2457545.81040 19.856 0.0620
2457549.78645 19.992 0.0712
2457554.80617 20.204 0.1002
2457566.62263 19.974 0.0989
2457568.65117 19.808 0.0580
2457576.61716 19.938 0.0646
2457593.55387 19.918 0.0567
2457603.56824 19.909 0.0620
2457610.54692 20.189 0.1239
2457610.56624 19.888 0.0857
2457625.54508 19.899 0.0673
2457635.53192 20.065 0.0949
2457652.53712 19.914 0.0739
2457839.79130 19.942 0.0554
2457845.78696 19.974 0.0725
2457851.87176 19.771 0.0501
2457866.79009 19.975 0.0620
2457870.78313 19.893 0.0515
2457873.82536 19.958 0.0501
2457877.72617 19.944 0.0580
2457882.81390 20.054 0.1107
2457894.74021 19.949 0.0567
2457905.67866 19.930 0.0594
2457909.67045 19.938 0.0778
2457923.66881 19.968 0.0791
2457926.66611 19.912 0.0725
2457934.63584 19.928 0.0739
2457937.68615 20.000 0.0844
2457948.53668 19.915 0.0646
2457954.61512 19.975 0.0580
2457980.50411 19.974 0.0962
2457991.55688 19.980 0.0897
2458007.54363 19.927 0.0897
2458013.51542 20.043 0.0659
2458019.51693 19.993 0.0607


==> anc/phot_ob160980_K2.dat <==
2457531.13653 45.01 18.50
2457531.15696 36.56 18.48
2457531.17740 25.58 18.47
2457531.19783 18.42 18.47
2457531.21827 36.47 18.47
2457531.23870 33.64 18.46
2457531.25914 50.08 18.46
2457531.27958 29.10 18.45
2457531.30001 31.08 18.45
2457531.32045 38.74 18.44
2457531.34088 34.98 18.43
2457531.36132 40.07 18.41
2457531.38175 38.47 18.41
2457531.40219 50.14 18.41
2457531.42262 34.41 18.39
2457531.44306 43.31 18.38
2457531.46350 46.30 18.39
2457531.48393 40.16 18.38
2457531.50437 44.25 18.38
2457531.52480 39.30 18.37
2457531.54524 30.98 18.37
2457531.56567 33.70 18.37
2457531.58611 36.12 18.37
2457531.60654 32.35 18.36
2457531.62698 32.03 18.37
2457531.64742 42.40 18.37
2457531.66785 28.46 18.36
2457531.68829 25.52 18.36
2457531.70872 22.75 18.36
2457531.72916 32.42 18.36
2457531.74959 29.65 18.36
2457531.77003 35.78 18.36
2457531.79046 21.62 18.35
2457531.81090 27.96 18.35
2457531.83133 26.93 18.35
2457531.85177 27.53 18.35
2457531.87221 22.84 18.35
2457531.89264 20.96 18.35
2457531.91308 27.19 18.35
2457531.93351 35.13 18.36
2457531.95395 19.96 18.35
2457531.97438 20.51 18.35
2457531.99482 23.98 18.36
2457532.01525 40.76 18.37
2457532.03569 22.22 18.36
2457532.05613 19.46 18.75
2457532.07656 34.70 18.81
2457532.09700 30.95 18.81
2457532.11743 25.30 18.80
2457532.13787 14.60 18.79
2457532.15830 24.35 18.79
2457532.17874 26.95 18.79
2457532.19917 2.91 18.77
2457532.21961 6.70 18.77
2457532.24005 21.92 18.77
2457532.26048 17.99 18.76
2457532.28092 22.78 18.75
2457532.30135 27.63 18.74
2457532.32179 32.47 18.75
2457532.34222 18.91 18.73
2457532.36266 33.08 18.72
2457532.38309 31.84 18.71
2457532.40353 38.94 18.70
2457532.42397 37.15 18.68
2457532.44440 36.36 18.67
2457532.46484 46.14 18.67
2457532.48527 38.60 18.65
2457532.50571 41.92 18.64
2457532.52614 46.40 18.63
2457532.54658 46.90 18.62
2457532.56701 32.84 18.60
2457532.58745 35.75 18.59
2457532.60789 14.27 18.55
2457532.62832 19.65 18.54
2457532.64876 22.58 18.50
2457532.66919 13.62 18.48
2457532.68963 26.51 18.46
2457532.71006 29.72 18.45
2457532.73050 23.77 18.43
2457532.75093 23.05 18.41
2457532.77137 30.22 18.39
2457532.79181 24.01 18.38
2457532.81224 15.30 18.37
2457532.83268 22.77 18.36
2457532.85311 24.37 18.36
2457532.87355 24.59 18.34
2457532.89398 26.12 18.34
2457532.91442 21.49 18.32
2457532.93485 13.17 18.32
2457532.95529 21.47 18.32
2457532.97573 18.83 18.31
2457532.99616 23.90 18.32
2457533.01660 19.75 18.32
2457533.05747 22.69 18.34
2457533.07790 8.66 18.32
2457533.09834 1.92 18.31
2457533.11877 9.87 18.32
2457533.13921 23.28 18.32
2457533.15965 20.17 18.31
2457533.18008 22.50 18.32
2457533.20052 13.12 18.32
2457533.22095 22.35 18.34
2457533.24139 18.78 18.35
2457533.28226 15.18 18.59
2457533.30269 27.36 18.62
2457533.32313 34.06 18.60
2457533.34356 10.76 18.56
2457533.36400 15.59 18.54
2457533.38444 10.97 18.53
2457533.40487 8.19 18.52
2457533.42531 10.20 18.47
2457533.44574 8.34 18.45
2457533.46618 7.67 18.44
2457533.48661 4.31 18.45
2457533.50705 7.32 18.44
2457533.52748 17.78 18.42
2457533.54792 10.11 18.41
2457533.56836 21.54 18.40
2457533.58879 19.74 18.38
2457533.60923 23.76 18.37
2457533.62966 31.00 18.36
2457533.65010 16.20 18.35
2457533.67053 12.31 18.34
2457533.69097 18.69 18.32
2457533.71140 13.24 18.32
2457533.73184 15.63 18.31
2457533.75228 7.54 18.30
2457533.77271 10.45 18.31
2457533.79315 13.90 18.31
2457533.81358 25.06 18.31
2457533.83402 20.66 18.31
2457533.85445 24.98 18.31
2457533.87489 27.53 18.31
2457533.89532 14.47 18.31
2457533.91576 32.42 18.31
2457533.93619 10.52 18.31
2457533.95663 32.30 18.33
2457533.97707 22.50 18.34
2457533.99750 21.44 18.35
2457534.01794 -5.81 18.65
2457534.03837 21.84 18.68
2457534.05881 57.54 18.67
2457534.07924 16.10 18.63
2457534.09968 25.40 18.62
2457534.12011 26.54 18.60
2457534.14055 26.47 18.59
2457534.16099 22.50 18.58
2457534.18142 10.64 18.54
2457534.20186 20.50 18.52
2457534.22229 6.99 18.50
2457534.24273 2.44 18.48
2457534.26316 0.19 18.45
2457534.28360 12.48 18.43
2457534.30403 18.85 18.41
2457534.32447 13.02 18.40
2457534.34491 18.28 18.39
2457534.36534 10.34 18.38
2457534.38578 16.52 18.37
2457534.40621 13.30 18.34
2457534.42665 17.78 18.34
2457534.44708 11.60 18.33
2457534.46752 11.57 18.32
2457534.48795 7.88 18.30
2457534.50839 9.80 18.30
2457534.52883 6.76 18.29
2457534.54926 3.81 18.29
2457534.56970 12.98 18.30
2457534.59013 15.20 18.29
2457534.61057 26.12 18.29
2457534.63100 20.84 18.30
2457534.65144 28.92 18.31
2457534.67187 29.88 18.33
2457534.69231 20.19 18.33
2457534.71274 28.74 18.34
2457534.73318 44.08 18.35
2457534.75362 36.97 18.66
2457534.77405 29.60 18.70
2457534.79449 37.52 18.69
2457534.81492 34.85 18.67
2457534.83536 41.75 18.65
2457534.85579 51.09 18.63
2457534.87623 51.48 18.61
2457534.89666 51.87 18.59
2457534.91710 46.79 18.55
2457534.93754 40.39 18.53
2457534.95797 30.42 18.51
2457534.97841 17.52 18.48
2457535.01928 27.85 18.50
2457535.03971 26.97 18.46
2457535.06015 31.09 18.42
2457535.08058 28.36 18.40
2457535.10102 18.73 18.38
2457535.12146 33.68 18.36
2457535.14189 31.67 18.34
2457535.16233 34.56 18.34
2457535.18276 29.51 18.33
2457535.20320 31.41 18.33
2457535.22363 27.85 18.32
2457535.24407 37.99 18.31
2457535.26450 29.62 18.30
2457535.28494 24.35 18.29
2457535.30537 22.36 18.28
2457535.32581 30.09 18.29
2457535.34625 35.93 18.29
2457535.36668 29.66 18.29
2457535.38712 30.46 18.29
2457535.40755 20.85 18.30
2457535.42799 30.24 18.30
2457535.44842 38.14 18.32
2457535.46886 40.69 18.31
2457535.48929 40.80 18.39
2457535.50973 32.20 18.33
2457535.53017 35.44 18.33
2457535.55060 37.15 18.33
2457535.57104 29.54 18.32
2457535.59147 27.00 18.31
2457535.61191 30.61 18.30
2457535.63234 35.36 18.29
2457535.65278 12.38 18.28
2457535.67321 20.57 18.28
2457535.69365 37.51 18.29
2457535.71408 34.39 18.29
2457535.73452 24.82 18.32
2457535.75496 19.37 18.28
2457535.77539 17.66 18.28
2457535.79583 24.07 18.29
2457535.81626 36.84 18.29
2457535.83670 35.26 18.28
2457535.85713 24.87 18.29
2457535.87757 22.29 18.29
2457535.89800 25.94 18.30
2457535.91844 42.94 18.31
2457535.93888 32.69 18.31
2457535.95931 41.11 18.32
2457535.97975 19.73 18.62
2457536.00018 17.26 18.67
2457536.02062 13.66 18.65
2457536.04105 33.85 18.65
2457536.06149 32.28 18.64
2457536.08192 48.88 18.63
2457536.10236 37.99 18.61
2457536.12280 35.30 18.58
2457536.14323 34.17 18.55
2457536.16367 38.77 18.54
2457536.18410 24.33 18.52
2457536.20454 25.19 18.50
2457536.22497 8.95 18.47
2457536.24541 13.57 18.45
2457536.26584 18.31 18.42
2457536.28628 10.39 18.39
2457536.30671 23.80 18.37
2457536.32715 24.48 18.34
2457536.34759 22.62 18.32
2457536.36802 12.24 18.30
2457536.38846 12.68 18.30
2457536.40889 16.19 18.30
2457536.42933 18.24 18.28
2457536.44976 14.07 18.27
2457536.47020 3.56 18.27
2457536.49063 10.77 18.26
2457536.51107 22.01 18.27
2457536.53151 29.70 18.28
2457536.55194 15.65 18.27
2457536.57238 14.80 18.27
2457536.59281 26.70 18.28
2457536.61325 24.48 18.29
2457536.63368 17.95 18.31
2457536.65412 11.44 18.33
2457536.67455 26.60 18.35
2457536.69499 33.18 18.38
2457536.71542 20.00 18.63
2457536.73586 28.80 18.67
2457536.75630 39.74 18.68
2457536.77673 39.12 18.68
2457536.79717 37.19 18.67
2457536.81760 24.55 18.65
2457536.83804 42.96 18.63
2457536.85847 31.13 18.60
2457536.87891 45.43 18.59
2457536.89934 32.74 18.57
2457536.91978 36.00 18.54
2457536.94021 31.24 18.50
2457536.98109 30.68 18.53
2457537.00152 44.91 18.54
2457537.02196 33.99 18.50
2457537.04239 19.51 18.47
2457537.06283 26.55 18.46
2457537.08326 19.61 18.44
2457537.10370 31.30 18.42
2457537.12413 21.55 18.40
2457537.14457 32.48 18.39
2457537.16501 39.52 18.37
2457537.18544 36.70 18.35
2457537.20588 39.85 18.34
2457537.22631 34.28 18.32
2457537.24675 35.19 18.31
2457537.26718 33.52 18.30
2457537.28762 21.16 18.29
2457537.30805 25.53 18.27
2457537.32849 37.51 18.27
2457537.34892 32.67 18.27
2457537.36936 36.26 18.26
2457537.38980 45.58 18.27
2457537.41023 43.55 18.27
2457537.43067 75.31 18.27
2457537.47154 52.16 18.30
2457537.49197 47.61 18.29
2457537.51241 43.96 18.29
2457537.53284 44.33 18.29
2457537.55328 45.83 18.27
2457537.57372 45.02 18.27
2457537.59415 40.99 18.27
2457537.61459 39.57 18.26
2457537.63502 43.23 18.26
2457537.65546 53.31 18.27
2457537.69633 49.29 18.61
2457537.71676 45.21 18.66
2457537.73720 41.20 18.65
2457537.75763 47.62 18.65
2457537.77807 51.58 18.64
2457537.79851 49.56 18.62
2457537.81894 51.21 18.61
2457537.83938 56.00 18.60
2457537.85981 61.62 18.59
2457537.88025 63.52 18.58
2457537.90068 56.32 18.55
2457537.92112 69.82 18.54
2457537.94155 55.66 18.51
2457537.96199 48.25 18.48
2457537.98242 39.31 18.45
2457538.00286 42.40 18.42
2457538.02330 44.05 18.38
2457538.04373 46.50 18.34
2457538.06417 47.66 18.32
2457538.08460 57.69 18.31
2457538.10504 58.43 18.30
2457538.12547 50.63 18.29
2457538.14591 49.80 18.29
2457538.16634 55.59 18.28
2457538.18678 48.43 18.26
2457538.20722 36.12 18.25
2457538.22765 37.97 18.25
2457538.24809 49.74 18.26
2457538.26852 52.58 18.26
2457538.28896 70.20 18.26
2457538.30939 46.51 18.26
2457538.32983 57.69 18.28
2457538.35026 55.57 18.30
2457538.37070 59.53 18.31
2457538.39113 61.46 18.33
2457538.43201 40.12 18.59
2457538.45244 51.97 18.64
2457538.47288 52.64 18.64
2457538.49331 46.73 18.64
2457538.51375 43.25 18.63
2457538.53418 54.38 18.62
2457538.55462 81.99 18.62
2457538.57505 56.14 18.59
2457538.59549 56.99 18.57
2457538.61592 59.81 18.55
2457538.63636 62.84 18.53
2457538.65680 58.38 18.50
2457538.67723 46.27 18.47
2457538.69767 43.62 18.44
2457538.71810 46.57 18.41
2457538.73854 51.32 18.37
2457538.75897 49.61 18.34
2457538.77941 63.25 18.31
2457538.79984 62.91 18.28
2457538.82028 59.70 18.28
2457538.84071 45.48 18.27
2457538.86115 69.67 18.26
2457538.88159 61.89 18.25
2457538.90202 62.03 18.26
2457538.94289 40.48 18.41
2457538.96333 48.57 18.39
2457538.98376 64.50 18.35
2457539.00420 51.32 18.32
2457539.02463 51.80 18.31
2457539.04507 41.67 18.29
2457539.06550 49.20 18.28
2457539.08594 50.86 18.27
2457539.10638 58.33 18.28
2457539.12681 58.46 18.26
2457539.14725 56.51 18.25
2457539.16768 61.86 18.25
2457539.18812 59.77 18.25
2457539.20855 69.02 18.25
2457539.22899 56.11 18.25
2457539.24942 58.89 18.24
2457539.26986 60.53 18.25
2457539.29030 72.39 18.26
2457539.31073 65.90 18.27
2457539.33117 61.60 18.29
2457539.35160 64.31 18.30
2457539.37204 75.08 18.32
2457539.41291 48.62 18.42
2457539.43334 48.31 18.41
2457539.45378 52.41 18.38
2457539.47421 60.79 18.35
2457539.49465 57.12 18.33
2457539.51509 54.10 18.31
2457539.53552 61.98 18.30
2457539.55596 58.31 18.29
2457539.57639 52.65 18.27
2457539.59683 49.84 18.27
2457539.61726 58.16 18.27
2457539.63770 44.75 18.26
2457539.65813 61.10 18.25
2457539.67857 62.60 18.25
2457539.69900 58.18 18.24
2457539.71944 76.05 18.25
2457539.73988 63.72 18.25
2457539.76031 63.48 18.24
2457539.78075 63.16 18.25
2457539.80118 65.20 18.26
2457539.82162 67.71 18.28
2457539.84205 59.74 18.29
2457539.86249 68.80 18.30
2457539.88292 78.53 18.31
2457539.90336 53.38 18.55
2457539.92379 57.73 18.58
2457539.94423 62.13 18.57
2457539.96467 86.65 18.57
2457539.98510 65.66 18.54
2457540.00554 66.04 18.53
2457540.02597 62.42 18.52
2457540.04641 58.73 18.51
2457540.06684 54.85 18.49
2457540.08728 61.78 18.47
2457540.10771 42.91 18.44
2457540.12815 46.56 18.41
2457540.14858 44.02 18.39
2457540.16902 39.22 18.37
2457540.18946 40.28 18.32
2457540.20989 55.69 18.31
2457540.23033 51.67 18.29
2457540.25076 50.66 18.28
2457540.27120 59.41 18.27
2457540.29163 53.22 18.26
2457540.31207 57.19 18.25
2457540.33250 53.61 18.24
2457540.35294 58.12 18.24
2457540.37337 70.26 18.23
2457540.39381 56.13 18.23
2457540.41425 51.95 18.24
2457540.43468 49.63 18.24
2457540.45512 52.78 18.26
2457540.47555 61.91 18.28
2457540.49599 60.03 18.30
2457540.51642 57.87 18.34
2457540.53686 62.11 18.36
2457540.55729 70.62 18.40
2457540.57773 54.14 18.43
2457540.59816 55.86 18.46
2457540.61860 68.65 18.49
2457540.63904 39.10 18.56
2457540.65947 55.15 18.60
2457540.67991 42.82 18.59
2457540.70034 46.95 18.58
2457540.72078 54.41 18.56
2457540.74121 57.50 18.54
2457540.76165 59.17 18.52
2457540.78208 60.05 18.50
2457540.80252 53.88 18.47
2457540.82295 55.57 18.44
2457540.84339 47.82 18.40
2457540.86383 46.94 18.37
2457540.90470 55.85 18.51
2457540.92513 60.74 18.53
2457540.94557 57.53 18.50
2457540.96600 63.21 18.48
2457540.98644 53.67 18.45
2457541.00687 42.24 18.41
2457541.02731 44.40 18.38
2457541.04774 39.09 18.35
2457541.06818 51.71 18.32
2457541.08862 45.84 18.30
2457541.10905 56.74 18.30
2457541.12949 55.42 18.29
2457541.14992 54.96 18.27
2457541.17036 59.84 18.25
2457541.19079 68.25 18.26
2457541.21123 48.92 18.25
2457541.23166 56.58 18.25
2457541.25210 60.74 18.24
2457541.27253 62.63 18.23
2457541.29297 58.27 18.22
2457541.31341 59.84 18.22
2457541.33384 73.38 18.23
2457541.37471 59.65 18.53
2457541.39515 56.49 18.57
2457541.47689 66.27 18.48
2457541.49732 66.61 18.48
2457541.51776 65.57 18.47
2457541.53819 59.49 18.45
2457541.55863 61.41 18.44
2457541.57907 64.73 18.41
2457541.59950 49.14 18.37
2457541.61994 50.98 18.32
2457541.64037 74.67 18.30
2457541.66081 63.03 18.27
2457541.68124 74.77 18.26
2457541.70168 70.02 18.25
2457541.72211 76.04 18.25
2457541.74255 61.06 18.24
2457541.76298 63.56 18.24
2457541.78342 70.24 18.23
2457541.80386 68.13 18.22
2457541.82429 77.11 18.22
2457541.86516 89.82 18.49
2457541.88560 71.29 18.48
2457541.90603 67.17 18.45
2457541.92647 63.84 18.41
2457541.94690 62.99 18.38
2457541.96734 59.06 18.34
2457541.98777 86.13 18.32
2457542.00821 72.54 18.29
2457542.02865 83.85 18.27
2457542.04908 84.23 18.25
2457542.06952 85.10 18.25
2457542.08995 77.63 18.24
2457542.11039 69.75 18.23
2457542.13082 75.57 18.22
2457542.15126 63.91 18.21
2457542.17169 80.76 18.23
2457542.19213 75.94 18.23
2457542.21256 74.42 18.23
2457542.23300 65.20 18.25
2457542.25344 70.36 18.28
2457542.27387 69.09 18.30
2457542.29431 88.60 18.34
2457542.31474 79.80 18.36
2457542.35561 77.27 18.47
2457542.37605 75.35 18.44
2457542.39648 66.26 18.39
2457542.41692 59.56 18.35
2457542.43735 81.11 18.32
2457542.45779 75.28 18.28
2457542.47822 81.32 18.26
2457542.49866 77.33 18.25
2457542.51910 80.24 18.24
2457542.53953 83.39 18.23
2457542.55997 71.98 18.21
2457542.58040 74.72 18.21
2457542.60084 78.25 18.23
2457542.62127 82.55 18.24
2457542.64171 79.27 18.26
2457542.66214 86.38 18.29
2457542.68258 71.14 18.31
2457542.70301 72.96 18.34
2457542.72345 73.26 18.38
2457542.74389 85.62 18.42
2457542.76432 87.14 18.46
2457542.78476 63.95 18.49
2457542.80519 73.48 18.52
2457542.82563 99.45 18.54
2457542.86650 60.62 18.39
2457542.88693 68.52 18.37
2457542.90737 73.00 18.34
2457542.92780 84.57 18.31
2457542.94824 78.93 18.28
2457542.96867 85.64 18.26
2457542.98911 83.49 18.25
2457543.00955 84.39 18.24
2457543.02998 79.27 18.24
2457543.05042 88.00 18.23
2457543.07085 80.54 18.21
2457543.09129 81.69 18.21
2457543.11172 87.31 18.22
2457543.13216 82.24 18.23
2457543.15259 61.11 18.23
2457543.17303 71.97 18.24
2457543.19346 78.65 18.27
2457543.21390 99.22 18.29
2457543.23434 76.04 18.30
2457543.25477 62.77 18.33
2457543.27521 69.93 18.35
2457543.29564 72.79 18.40
2457543.31608 78.74 18.43
2457543.33651 81.90 18.33
2457543.35695 79.54 18.24
2457543.37738 83.12 18.23
2457543.39782 68.91 18.21
2457543.41825 78.86 18.21
2457543.43869 80.61 18.22
2457543.45912 80.30 18.23
2457543.47956 77.38 18.22
2457543.50000 71.01 18.24
2457543.52043 72.78 18.25
2457543.54087 79.10 18.27
2457543.56130 103.51 18.29
2457543.58174 84.03 18.27
2457543.60217 84.62 18.22
2457543.62261 80.42 18.23
2457543.64304 78.62 18.23
2457543.66348 80.04 18.24
2457543.68391 87.88 18.27
2457543.70435 82.41 18.28
2457543.72479 70.17 18.30
2457543.74522 88.03 18.34
2457543.76566 89.45 18.36
2457543.78609 91.72 18.39
2457543.82696 69.33 18.37
2457543.84740 75.55 18.32
2457543.86783 99.79 18.29
2457543.88827 80.96 18.26
2457543.90870 95.93 18.24
2457543.92914 93.30 18.23
2457543.94957 85.44 18.22
2457543.97001 94.94 18.21
2457543.99045 92.91 18.20
2457544.01088 91.04 18.22
2457544.03132 71.91 18.22
2457544.05175 85.46 18.24
2457544.07219 68.57 18.48
2457544.09262 81.26 18.48
2457544.11306 89.16 18.45
2457544.13349 96.59 18.42
2457544.15393 78.89 18.38
2457544.17436 86.78 18.34
2457544.19480 92.32 18.31
2457544.21523 96.71 18.27
2457544.23567 113.13 18.25
2457544.25611 97.37 18.24
2457544.27654 94.67 18.23
2457544.29698 95.04 18.22
2457544.31741 92.25 18.20
2457544.33785 99.73 18.21
2457544.35828 89.50 18.22
2457544.37872 94.22 18.23
2457544.39915 91.73 18.24
2457544.41959 93.86 18.27
2457544.44002 85.02 18.30
2457544.46046 95.74 18.34
2457544.48089 94.82 18.36
2457544.50133 93.04 18.40
2457544.52177 84.95 18.43
2457544.54220 86.56 18.47
2457544.56264 99.55 18.34
2457544.58307 94.14 18.26
2457544.60351 103.56 18.23
2457544.62394 92.01 18.22
2457544.64438 85.72 18.21
2457544.66481 97.39 18.20
2457544.68525 101.77 18.22
2457544.70568 99.11 18.22
2457544.72612 92.17 18.23
2457544.74656 91.58 18.26
2457544.76699 87.06 18.29
2457544.78743 91.84 18.33
2457544.82830 77.64 18.47
2457544.84873 94.59 18.46
2457544.86917 106.28 18.44
2457544.88960 94.33 18.41
2457544.91004 97.10 18.37
2457544.93047 98.73 18.35
2457544.95091 108.55 18.33
2457544.97134 103.19 18.31
2457544.99178 102.96 18.29
2457545.01222 102.06 18.27
2457545.03265 108.70 18.25
2457545.05309 108.57 18.24
2457545.07352 108.40 18.22
2457545.09396 103.64 18.23
2457545.11439 102.77 18.22
2457545.13483 108.13 18.21
2457545.15526 104.01 18.20
2457545.17570 111.50 18.20
2457545.19613 120.18 18.22
2457545.21657 113.30 18.22
2457545.23700 114.43 18.23
2457545.25744 123.45 18.23
2457545.29831 93.28 18.48
2457545.31875 116.37 18.48
2457545.33918 109.83 18.48
2457545.35962 112.06 18.46
2457545.38005 114.66 18.44
2457545.40049 111.64 18.43
2457545.42092 111.87 18.40
2457545.44136 109.35 18.38
2457545.46179 110.02 18.35
2457545.48223 113.64 18.34
2457545.50266 116.06 18.32
2457545.52310 103.49 18.29
2457545.54354 110.06 18.27
2457545.56397 107.43 18.25
2457545.58441 107.90 18.24
2457545.60484 114.17 18.23
2457545.62528 113.98 18.23
2457545.64571 122.51 18.21
2457545.66615 114.94 18.21
2457545.68658 108.59 18.20
2457545.70702 118.57 18.20
2457545.72745 123.23 18.21
2457545.74789 117.46 18.22
2457545.78876 90.42 18.46
2457545.80920 100.41 18.48
2457545.82963 101.55 18.47
2457545.85007 107.14 18.47
2457545.87050 120.66 18.47
2457545.89094 119.59 18.45
2457545.91137 124.61 18.44
2457545.93181 123.62 18.41
2457545.95224 114.60 18.39
2457545.97268 111.53 18.35
2457545.99311 112.01 18.32
2457546.01355 111.15 18.29
2457546.03398 121.30 18.27
2457546.05442 117.07 18.24
2457546.07485 125.09 18.23
2457546.09529 118.46 18.22
2457546.11573 113.37 18.20
2457546.13616 117.03 18.21
2457546.15660 120.86 18.19
2457546.17703 116.61 18.19
2457546.19747 134.69 18.21
2457546.21790 126.73 18.22
2457546.23834 125.53 18.22
2457546.27921 122.71 18.29
2457546.29964 127.45 18.25
2457546.32008 126.45 18.24
2457546.34051 120.80 18.22
2457546.36095 116.18 18.20
2457546.38139 125.32 18.21
2457546.40182 116.93 18.19
2457546.42226 126.54 18.19
2457546.44269 124.04 18.19
2457546.46313 122.57 18.20
2457546.48356 133.31 18.21
2457546.50400 127.27 18.21
2457546.52443 128.46 18.22
2457546.54487 125.13 18.23
2457546.56530 124.72 18.23
2457546.58574 131.46 18.24
2457546.60617 110.11 18.26
2457546.62661 124.16 18.27
2457546.64705 129.36 18.30
2457546.66748 134.66 18.34
2457546.68792 143.01 18.38
2457546.70835 140.35 18.41
2457546.72879 123.94 18.43
2457546.74922 137.87 18.46
2457546.79009 113.19 18.45
2457546.81053 111.47 18.47
2457546.83096 119.73 18.46
2457546.85140 122.13 18.46
2457546.87183 126.17 18.45
2457546.89227 125.13 18.44
2457546.91270 129.64 18.45
2457546.93314 141.36 18.44
2457546.95358 135.67 18.43
2457546.97401 134.98 18.41
2457546.99445 134.29 18.40
2457547.01488 125.30 18.38
2457547.03532 133.69 18.35
2457547.05575 132.68 18.34
2457547.07619 139.76 18.33
2457547.09662 136.22 18.32
2457547.11706 136.92 18.30
2457547.13749 135.07 18.28
2457547.15793 142.42 18.27
2457547.17836 137.31 18.25
2457547.19880 138.97 18.24
2457547.21924 141.82 18.24
2457547.23967 150.21 18.23
2457547.26011 146.65 18.22
2457547.28054 140.67 18.21
2457547.30098 127.85 18.20
2457547.32141 138.44 18.20
2457547.34185 138.52 18.21
2457547.36228 149.80 18.21
2457547.38272 140.64 18.20
2457547.40315 146.90 18.20
2457547.42359 137.52 18.19
2457547.44402 139.57 18.19
2457547.46446 146.36 18.19
2457547.48489 151.01 18.19
2457547.50533 146.29 18.19
2457547.52577 147.22 18.19
2457547.54620 141.15 18.20
2457547.56664 140.02 18.21
2457547.58707 140.48 18.21
2457547.60751 141.43 18.22
2457547.62794 138.68 18.22
2457547.64838 147.36 18.23
2457547.66881 143.92 18.23
2457547.68925 165.46 18.24
2457547.70968 157.19 18.26
2457547.75055 135.05 18.44
2457547.77099 152.55 18.45
2457547.79142 153.69 18.44
2457547.81186 159.03 18.44
2457547.83230 156.37 18.44
2457547.85273 159.68 18.44
2457547.87317 158.03 18.43
2457547.89360 149.44 18.42
2457547.91404 159.17 18.42
2457547.93447 167.77 18.41
2457547.95491 166.33 18.40
2457547.97534 166.79 18.39
2457547.99578 165.64 18.38
2457548.01621 169.88 18.36
2457548.03665 173.32 18.36
2457548.05708 164.73 18.35
2457548.07752 164.19 18.34
2457548.09796 166.95 18.33
2457548.11839 171.90 18.33
2457548.13883 160.44 18.31
2457548.15926 159.95 18.30
2457548.17970 168.45 18.29
2457548.20013 167.59 18.26
2457548.22057 178.21 18.26
2457548.24100 170.48 18.24
2457548.26144 168.89 18.23
2457548.28187 179.14 18.23
2457548.30231 182.38 18.21
2457548.32274 177.45 18.21
2457548.34318 176.65 18.21
2457548.36361 172.52 18.20
2457548.38405 178.27 18.20
2457548.40449 175.92 18.21
2457548.42492 168.51 18.20
2457548.44536 170.61 18.19
2457548.46579 170.77 18.19
2457548.48623 177.45 18.19
2457548.50666 177.18 18.19
2457548.52710 169.35 18.20
2457548.54753 178.78 18.21
2457548.56797 167.93 18.22
2457548.58840 169.60 18.23
2457548.60884 173.69 18.23
2457548.62927 169.80 18.24
2457548.64971 179.12 18.26
2457548.67014 177.33 18.27
2457548.69058 175.62 18.28
2457548.71102 171.18 18.30
2457548.75189 190.58 18.30
2457548.77232 192.34 18.29
2457548.79276 199.19 18.27
2457548.81319 192.15 18.26
2457548.83363 192.63 18.24
2457548.85406 202.57 18.24
2457548.87450 205.54 18.23
2457548.89493 205.65 18.22
2457548.91537 194.87 18.21
2457548.93580 195.95 18.21
2457548.95624 193.82 18.20
2457548.97667 199.90 18.21
2457548.99711 190.63 18.20
2457549.01755 199.48 18.19
2457549.03798 200.02 18.20
2457549.05842 186.34 18.21
2457549.07885 188.41 18.21
2457549.09929 194.42 18.22
2457549.11972 195.66 18.23
2457549.14016 181.29 18.23
2457549.16059 196.18 18.24
2457549.18103 195.75 18.23
2457549.22190 199.19 18.37
2457549.24233 212.82 18.36
2457549.26277 204.17 18.33
2457549.28320 207.09 18.31
2457549.30364 203.18 18.29
2457549.32407 210.45 18.28
2457549.34451 218.62 18.27
2457549.36495 206.43 18.26
2457549.38538 216.59 18.24
2457549.40582 212.78 18.23
2457549.42625 221.20 18.22
2457549.44669 219.35 18.21
2457549.46712 212.25 18.21
2457549.48756 213.44 18.21
2457549.50799 213.48 18.20
2457549.52843 209.21 18.20
2457549.54886 213.68 18.20
2457549.56930 213.51 18.20
2457549.58973 212.01 18.19
2457549.61017 215.40 18.21
2457549.63060 212.51 18.21
2457549.65104 209.64 18.22
2457549.67148 217.33 18.23
2457549.71235 217.74 18.32
2457549.73278 222.38 18.30
2457549.75322 226.63 18.28
2457549.77365 227.33 18.27
2457549.79409 227.63 18.26
2457549.81452 226.51 18.25
2457549.83496 237.07 18.23
2457549.85539 236.58 18.21
2457549.87583 232.28 18.21
2457549.89626 226.96 18.20
2457549.91670 236.04 18.21
2457549.93713 232.75 18.20
2457549.95757 230.52 18.19
2457549.97801 217.43 18.20
2457549.99844 226.66 18.21
2457550.01888 227.33 18.21
2457550.03931 220.93 18.22
2457550.05975 220.79 18.22
2457550.08018 237.43 18.24
2457550.10062 224.67 18.23
2457550.12105 229.18 18.24
2457550.14149 244.40 18.26
2457550.16192 261.11 18.27
2457550.20279 219.01 18.42
2457550.22323 239.79 18.42
2457550.24366 245.88 18.41
2457550.26410 255.82 18.40
2457550.28453 250.48 18.37
2457550.30497 244.57 18.36
2457550.32541 245.50 18.35
2457550.34584 246.09 18.33
2457550.36628 245.33 18.32
2457550.38671 245.99 18.31
2457550.40715 253.49 18.29
2457550.42758 261.36 18.27
2457550.44802 250.39 18.25
2457550.46845 255.01 18.23
2457550.48889 249.53 18.21
2457550.50932 248.23 18.21
2457550.52976 260.98 18.20
2457550.55019 255.85 18.21
2457550.57063 245.03 18.20
2457550.59106 258.47 18.19
2457550.61150 255.68 18.19
2457550.63193 247.24 18.21
2457550.65237 256.31 18.21
2457550.67281 254.96 18.22
2457550.71368 260.46 18.21
2457550.73411 257.65 18.20
2457550.75455 250.61 18.20
2457550.77498 264.95 18.21
2457550.79542 262.17 18.20
2457550.81585 265.37 18.20
2457550.83629 272.35 18.20
2457550.85672 275.84 18.19
2457550.87716 278.30 18.20
2457550.89759 267.35 18.20
2457550.91803 265.79 18.21
2457550.95890 283.77 18.27
2457550.97933 274.52 18.26
2457550.99977 277.97 18.25
2457551.02021 292.39 18.22
2457551.04064 285.59 18.21
2457551.06108 281.29 18.22
2457551.08151 278.54 18.21
2457551.10195 279.90 18.21
2457551.12238 276.21 18.20
2457551.14282 285.11 18.20
2457551.16325 288.38 18.21
2457551.18369 286.75 18.21
2457551.20412 289.30 18.21
2457551.22456 290.08 18.20
2457551.24499 289.14 18.20
2457551.26543 283.49 18.20
2457551.28586 286.00 18.20
2457551.30630 288.33 18.21
2457551.32673 291.46 18.21
2457551.34717 287.59 18.22
2457551.36761 292.26 18.22
2457551.38804 292.69 18.23
2457551.40848 294.48 18.24
2457551.44935 302.47 18.30
2457551.46978 310.25 18.28
2457551.49022 304.58 18.26
2457551.51065 310.78 18.25
2457551.53109 310.84 18.23
2457551.55152 308.04 18.22
2457551.57196 293.37 18.21
2457551.59239 302.52 18.22
2457551.61283 309.06 18.21
2457551.63326 307.93 18.21
2457551.65370 316.65 18.21
2457551.67413 312.40 18.21
2457551.69457 314.93 18.21
2457551.71500 316.83 18.21
2457551.73544 317.89 18.21
2457551.75588 327.84 18.20
2457551.77631 323.08 18.20
2457551.79675 320.72 18.19
2457551.81718 320.17 18.20
2457551.83762 342.64 18.21
2457551.85805 325.31 18.22
2457551.87849 314.38 18.23
2457551.91936 323.06 18.37
2457551.93979 331.39 18.39
2457551.96023 342.67 18.37
2457551.98066 339.69 18.35
2457552.00110 333.96 18.34
2457552.02153 338.14 18.33
2457552.04197 338.23 18.33
2457552.06240 336.72 18.32
2457552.08284 339.26 18.31
2457552.10328 336.18 18.29
2457552.12371 345.09 18.28
2457552.14415 354.82 18.27
2457552.16458 357.60 18.26
2457552.18502 361.07 18.25
2457552.20545 355.94 18.23
2457552.22589 352.93 18.22
2457552.24632 364.11 18.20
2457552.26676 367.75 18.21
2457552.28719 352.11 18.19
2457552.30763 352.68 18.19
2457552.32806 360.89 18.19
2457552.34850 356.81 18.19
2457552.36893 360.48 18.19
2457552.38937 361.97 18.18
2457552.40980 366.86 18.19
2457552.43024 367.30 18.20
2457552.45067 356.96 18.20
2457552.47111 359.05 18.21
2457552.49155 381.09 18.22
2457552.51198 363.54 18.23
2457552.53242 367.16 18.25
2457552.55285 360.51 18.26
2457552.57329 370.83 18.28
2457552.59372 373.01 18.30
2457552.61416 372.07 18.33
2457552.63459 378.61 18.34
2457552.67546 384.70 18.20
2457552.69590 381.71 18.18
2457552.71633 374.68 18.19
2457552.73677 377.93 18.20
2457552.75720 374.88 18.20
2457552.77764 417.89 18.21
2457552.83894 430.38 18.22
2457552.85938 382.38 18.22
2457552.90025 395.45 18.37
2457552.92069 404.29 18.39
2457552.94112 405.37 18.39
2457552.96156 410.32 18.39
2457552.98199 406.19 18.39
2457553.00243 414.66 18.39
2457553.02286 416.62 18.39
2457553.04330 408.86 18.37
2457553.06373 418.53 18.37
2457553.08417 416.36 18.36
2457553.10460 422.59 18.35
2457553.12504 425.66 18.34
2457553.14547 432.39 18.34
2457553.16591 425.69 18.34
2457553.18634 419.77 18.33
2457553.20678 427.61 18.32
2457553.22721 424.88 18.31
2457553.24765 429.77 18.29
2457553.26808 422.89 18.28
2457553.28852 441.09 18.27
2457553.30896 439.71 18.26
2457553.32939 437.59 18.26
2457553.34983 441.52 18.25
2457553.37026 442.44 18.23
2457553.39070 450.46 18.23
2457553.41113 448.37 18.22
2457553.43157 453.46 18.22
2457553.45200 446.91 18.21
2457553.47244 442.81 18.20
2457553.49287 446.84 18.20
2457553.53374 439.27 18.20
2457553.55418 461.15 18.20
2457553.57461 470.95 18.20
2457553.59505 447.51 18.21
2457553.63592 439.14 18.39
2457553.65635 453.75 18.40
2457553.67679 459.24 18.39
2457553.69723 455.38 18.39
2457553.71766 470.72 18.40
2457553.73810 468.07 18.39
2457553.75853 476.35 18.39
2457553.77897 481.35 18.38
2457553.79940 476.00 18.37
2457553.81984 473.22 18.36
2457553.84027 471.25 18.35
2457553.86071 480.34 18.34
2457553.88114 478.55 18.33
2457553.90158 475.24 18.32
2457553.92201 487.77 18.30
2457553.94245 486.55 18.29
2457553.96288 480.38 18.28
2457553.98332 489.54 18.28
2457554.00375 490.02 18.27
2457554.02419 490.23 18.26
2457554.04462 496.91 18.24
2457554.06506 493.13 18.24
2457554.08549 502.40 18.24
2457554.10593 491.05 18.23
2457554.12637 500.89 18.24
2457554.14680 503.94 18.22
2457554.16724 508.08 18.22
2457554.18767 508.34 18.22
2457554.20811 501.27 18.21
2457554.22854 496.43 18.21
2457554.24898 510.41 18.21
2457554.26941 511.03 18.20
2457554.28985 501.87 18.20
2457554.31028 509.32 18.21
2457554.33072 509.37 18.21
2457554.35115 512.62 18.21
2457554.37159 521.41 18.21
2457554.39202 528.90 18.21
2457554.41246 519.38 18.21
2457554.43289 558.67 18.20
2457554.45333 522.98 18.21
2457554.47376 524.24 18.21
2457554.49420 532.61 18.22
2457554.51463 535.99 18.22
2457554.53507 540.43 18.22
2457554.55550 533.19 18.20
2457554.57594 535.49 18.21
2457554.63725 527.75 18.39
2457554.65768 532.47 18.39
2457554.67812 529.54 18.39
2457554.69855 526.72 18.39
2457554.71899 535.55 18.39
2457554.73942 528.89 18.39
2457554.75986 529.00 18.39
2457554.78029 530.96 18.39
2457554.80073 538.75 18.39
2457554.82116 545.52 18.40
2457554.84160 550.65 18.40
2457554.86203 540.31 18.39
2457554.88247 543.72 18.39
2457554.90290 547.07 18.40
2457554.92334 560.16 18.40
2457554.94377 561.08 18.39
2457554.96421 560.51 18.38
2457554.98464 552.46 18.38
2457555.00508 562.61 18.38
2457555.02552 561.10 18.37
2457555.04595 555.60 18.37
2457555.06639 564.43 18.36
2457555.08682 561.40 18.35
2457555.10726 561.11 18.34
2457555.12769 554.37 18.34
2457555.14813 557.51 18.32
2457555.16856 562.22 18.31
2457555.18900 568.38 18.30
2457555.20943 561.45 18.28
2457555.22987 567.16 18.28
2457555.25030 572.62 18.27
2457555.27074 560.50 18.25
2457555.29117 569.06 18.25
2457555.31161 560.40 18.24
2457555.33204 573.28 18.24
2457555.35248 559.82 18.23
2457555.37291 575.28 18.23
2457555.39335 572.33 18.22
2457555.41378 573.60 18.22
2457555.43422 578.87 18.22
2457555.45465 572.95 18.22
2457555.47509 574.10 18.21
2457555.49552 575.32 18.21
2457555.51596 572.94 18.21
2457555.53640 574.66 18.21
2457555.55683 587.36 18.22
2457555.57727 578.43 18.21
2457555.61814 577.48 18.21
2457555.63857 566.95 18.21
2457555.65901 586.10 18.22
2457555.67944 570.87 18.22
2457555.69988 640.88 18.22
2457555.72031 619.16 18.23
2457555.74075 572.65 18.23
2457555.76118 629.93 18.24
2457555.78162 567.87 18.24
2457555.80205 570.91 18.24
2457555.84292 573.44 18.32
2457555.86336 570.00 18.32
2457555.88379 582.19 18.32
2457555.90423 570.70 18.30
2457555.92466 569.47 18.30
2457555.94510 573.11 18.29
2457555.96553 571.52 18.28
2457555.98597 573.92 18.28
2457556.00641 583.27 18.28
2457556.02684 575.28 18.27
2457556.04728 570.26 18.24
2457556.06771 582.02 18.24
2457556.08815 578.55 18.24
2457556.10858 573.94 18.23
2457556.12902 583.92 18.24
2457556.14945 585.50 18.23
2457556.16989 576.37 18.23
2457556.19032 576.19 18.22
2457556.21076 565.56 18.21
2457556.23119 578.47 18.21
2457556.25163 571.22 18.21
2457556.27206 573.70 18.21
2457556.29250 560.48 18.20
2457556.31293 563.58 18.20
2457556.33337 575.74 18.20
2457556.35380 570.22 18.20
2457556.37424 566.63 18.20
2457556.39467 570.36 18.20
2457556.41511 569.37 18.20
2457556.43554 575.28 18.20
2457556.45598 570.83 18.20
2457556.47641 573.88 18.20
2457556.49685 571.56 18.20
2457556.51728 568.49 18.20
2457556.53772 586.82 18.20
2457556.59903 562.58 18.31
2457556.61946 560.17 18.30
2457556.63990 563.63 18.30
2457556.66033 558.42 18.29
2457556.68077 559.07 18.29
2457556.70120 560.63 18.29
2457556.72164 556.88 18.28
2457556.74207 554.17 18.28
2457556.76251 562.28 18.27
2457556.78294 557.88 18.27
2457556.80338 554.76 18.27
2457556.82381 555.57 18.27
2457556.84425 551.32 18.26
2457556.86468 558.32 18.26
2457556.88512 565.31 18.26
2457556.90555 562.10 18.26
2457556.92599 561.17 18.25
2457556.94642 553.44 18.25
2457556.96686 557.20 18.24
2457556.98729 547.35 18.24
2457557.00773 546.61 18.24
2457557.02816 550.38 18.24
2457557.04860 548.76 18.23
2457557.06903 551.64 18.23
2457557.08947 545.60 18.23
2457557.10991 555.02 18.23
2457557.13034 544.52 18.22
2457557.15078 540.53 18.22
2457557.17121 542.99 18.22
2457557.19165 533.45 18.21
2457557.21208 540.07 18.21
2457557.23252 532.05 18.21
2457557.25295 535.70 18.21
2457557.27339 535.26 18.21
2457557.29382 525.60 18.21
2457557.31426 518.60 18.20
2457557.33469 523.15 18.20
2457557.35513 523.58 18.20
2457557.37556 520.61 18.20
2457557.39600 523.38 18.20
2457557.41643 518.01 18.19
2457557.43687 516.07 18.19
2457557.45730 516.74 18.19
2457557.47774 526.73 18.19
2457557.49817 500.84 18.19
2457557.51861 511.39 18.19
2457557.53904 515.30 18.20
2457557.55948 513.31 18.19
2457557.57991 511.55 18.19
2457557.60035 499.33 18.27
2457557.62078 514.68 18.33
2457557.64122 504.74 18.32
2457557.66165 505.41 18.32
2457557.68209 501.89 18.32
2457557.70253 491.58 18.32
2457557.72296 503.73 18.32
2457557.74340 509.90 18.32
2457557.76383 501.64 18.32
2457557.78427 502.84 18.32
2457557.80470 496.11 18.32
2457557.82514 499.74 18.32
2457557.84557 509.25 18.32
2457557.86601 494.91 18.31
2457557.88644 494.04 18.31
2457557.90688 488.06 18.31
2457557.92731 501.20 18.32
2457557.94775 498.79 18.32
2457557.96818 489.89 18.31
2457557.98862 493.11 18.31
2457558.00905 492.71 18.31
2457558.02949 495.83 18.31
2457558.04992 485.35 18.31
2457558.07036 487.95 18.31
2457558.09079 480.60 18.31
2457558.11123 488.03 18.31
2457558.13166 482.08 18.31
2457558.15210 490.57 18.31
2457558.17253 485.38 18.31
2457558.19297 473.98 18.31
2457558.21340 469.28 18.31
2457558.23384 470.36 18.30
2457558.25427 468.37 18.30
2457558.27471 470.63 18.31
2457558.29514 475.30 18.30
2457558.31558 467.64 18.30
2457558.33601 469.98 18.30
2457558.35645 461.76 18.30
2457558.37689 450.03 18.30
2457558.39732 464.33 18.30
2457558.41776 453.61 18.30
2457558.43819 454.30 18.30
2457558.45863 448.72 18.29
2457558.47906 464.31 18.30
2457558.49950 444.78 18.29
2457558.56080 442.21 18.16
2457558.58124 440.77 18.16
2457558.60167 439.33 18.16
2457558.62211 442.81 18.16
2457558.64254 438.08 18.16
2457558.66298 429.35 18.16
2457558.68341 431.71 18.16
2457558.70385 418.77 18.15
2457558.72428 427.77 18.16
2457558.74472 423.36 18.16
2457558.78559 407.49 18.26
2457558.80602 427.23 18.28
2457558.82646 436.73 18.28
2457558.84689 414.83 18.27
2457558.86733 426.28 18.27
2457558.88776 419.87 18.27
2457558.90820 415.22 18.26
2457558.92863 408.91 18.26
2457558.94907 410.95 18.26
2457558.96950 407.13 18.25
2457558.98994 410.08 18.25
2457559.01037 403.00 18.24
2457559.03081 406.02 18.24
2457559.05124 396.40 18.24
2457559.07168 394.08 18.23
2457559.09212 396.94 18.23
2457559.11255 391.35 18.22
2457559.13299 391.53 18.22
2457559.15342 395.39 18.20
2457559.17386 390.99 18.19
2457559.19429 390.91 18.19
2457559.21473 386.36 18.19
2457559.23516 385.31 18.19
2457559.25560 390.61 18.19
2457559.27603 389.35 18.19
2457559.29647 386.37 18.19
2457559.31690 385.52 18.19
2457559.33734 374.43 18.18
2457559.35777 378.26 18.17
2457559.37821 378.85 18.17
2457559.39864 375.33 18.17
2457559.41908 378.81 18.17
2457559.43951 365.45 18.16
2457559.45995 371.08 18.16
2457559.48038 369.44 18.16
2457559.50082 364.14 18.15
2457559.52125 366.56 18.15
2457559.54169 363.86 18.15
2457559.56212 349.71 18.14
2457559.58256 368.98 18.15
2457559.60299 359.92 18.14
2457559.62343 355.20 18.14
2457559.64386 350.04 18.13
2457559.66430 343.34 18.12
2457559.68473 351.57 18.12
2457559.70517 345.96 18.12
2457559.72560 336.52 18.11
2457559.74604 340.37 18.12
2457559.76647 338.55 18.12
2457559.78691 345.42 18.12
2457559.80734 347.51 18.11
2457559.82778 339.01 18.12
2457559.84821 336.29 18.12
2457559.86865 330.48 18.12
2457559.88909 330.82 18.12
2457559.90952 335.21 18.12
2457559.92996 330.21 18.11
2457559.95039 326.83 18.11
2457559.97083 339.80 18.12
2457559.99126 331.78 18.12
2457560.01170 330.04 18.12
2457560.03213 328.56 18.12
2457560.05257 319.09 18.12
2457560.07300 331.72 18.12
2457560.09344 326.87 18.12
2457560.11387 324.23 18.12
2457560.13431 321.78 18.12
2457560.15474 319.46 18.12
2457560.17518 317.94 18.12
2457560.19561 311.40 18.12
2457560.21605 319.93 18.12
2457560.23648 319.42 18.12
2457560.25692 316.92 18.12
2457560.27735 309.85 18.11
2457560.29779 316.01 18.12
2457560.31822 320.33 18.12
2457560.33866 309.58 18.11
2457560.35909 313.19 18.11
2457560.37953 308.49 18.11
2457560.39996 309.48 18.11
2457560.42040 300.28 18.11
2457560.44083 304.33 18.11
2457560.46127 300.81 18.11
2457560.48170 299.69 18.10
2457560.52257 299.10 18.21
2457560.54301 294.50 18.20
2457560.56344 294.45 18.20
2457560.58388 294.26 18.20
2457560.60431 293.93 18.19
2457560.62475 301.32 18.20
2457560.64518 294.61 18.20
2457560.66562 292.07 18.19
2457560.68605 287.41 18.19
2457560.70649 288.80 18.20
2457560.72692 288.41 18.20
2457560.74736 282.83 18.20
2457560.76779 281.90 18.19
2457560.78823 281.24 18.19
2457560.80866 288.07 18.20
2457560.82910 282.95 18.20
2457560.84954 284.81 18.20
2457560.86997 271.91 18.20
2457560.89041 278.77 18.21
2457560.91084 274.84 18.21
2457560.93128 274.12 18.21
2457560.95171 269.43 18.21
2457560.97215 275.79 18.21
2457560.99258 264.44 18.21
2457561.01302 269.20 18.21
2457561.03345 282.31 18.22
2457561.05389 272.63 18.21
2457561.07432 261.53 18.21
2457561.09476 268.15 18.21
2457561.11519 274.80 18.21
2457561.13563 264.34 18.21
2457561.15606 265.68 18.21
2457561.17650 265.29 18.21
2457561.19693 253.54 18.20
2457561.21737 245.94 18.19
2457561.23780 261.64 18.20
2457561.25824 248.09 18.18
2457561.27867 248.06 18.18
2457561.29911 263.26 18.18
2457561.31954 253.02 18.18
2457561.33998 250.20 18.17
2457561.36041 254.60 18.17
2457561.38085 264.95 18.17
2457561.40128 254.95 18.16
2457561.42172 247.47 18.15
2457561.44215 247.03 18.15
2457561.46259 247.61 18.14
2457561.48302 242.89 18.14
2457561.50346 247.86 18.13
2457561.52389 248.77 18.13
2457561.54433 234.98 18.12
2457561.56476 243.30 18.11
2457561.62607 264.91 18.09
2457561.64650 235.97 18.08
2457561.66694 233.37 18.08
2457561.72824 231.47 18.16
2457561.74868 232.06 18.17
2457561.76911 227.88 18.16
2457561.78955 232.17 18.16
2457561.80998 227.52 18.15
2457561.83042 238.14 18.15
2457561.85085 220.12 18.14
2457561.87129 222.93 18.13
2457561.89172 226.17 18.13
2457561.91216 226.24 18.13
2457561.93259 232.88 18.13
2457561.95303 236.70 18.12
2457561.97346 229.55 18.11
2457561.99390 226.17 18.11
2457562.01434 230.33 18.11
2457562.05521 230.80 18.08
2457562.07564 233.51 18.08
2457562.09608 219.93 18.07
2457562.11651 219.03 18.07
2457562.15738 221.50 18.06
2457562.17782 267.41 18.07
2457562.21869 222.57 18.08
2457562.23912 212.91 18.09
2457562.25956 220.97 18.09
2457562.27999 193.30 18.10
2457562.30043 208.04 18.10
2457562.32086 210.35 18.10
2457562.34130 220.18 18.11
2457562.36173 212.12 18.11
2457562.38217 211.61 18.12
2457562.40260 211.53 18.12
2457562.42304 213.47 18.13
2457562.44347 205.17 18.12
2457562.48434 202.47 18.13
2457562.50478 194.83 18.12
2457562.52521 207.29 18.13
2457562.54565 201.09 18.13
2457562.56608 208.19 18.13
2457562.58652 202.84 18.12
2457562.60695 210.70 18.13
2457562.62739 215.77 18.13
2457562.64782 200.85 18.12
2457562.66826 185.51 18.12
2457562.68869 201.71 18.12
2457562.70913 195.70 18.12
2457562.72956 187.53 18.12
2457562.75000 193.10 18.12
2457562.77043 187.06 18.12
2457562.79087 191.79 18.12
2457562.81130 193.54 18.13
2457562.83174 180.53 18.12
2457562.85217 187.10 18.13
2457562.87261 186.83 18.14
2457562.89304 192.68 18.14
2457562.91348 177.37 18.14
2457562.93391 196.33 18.14
2457562.95435 186.49 18.14
2457562.97478 192.77 18.14
2457562.99522 185.42 18.14
2457563.01565 189.65 18.15
2457563.03609 192.31 18.15
2457563.05652 197.44 18.15
2457563.07696 192.79 18.16
2457563.09739 194.44 18.16
2457563.11783 179.71 18.15
2457563.13826 186.35 18.16
2457563.15870 185.22 18.15
2457563.17913 187.15 18.16
2457563.19957 190.00 18.16
2457563.22000 189.10 18.16
2457563.24044 186.80 18.16
2457563.26087 184.25 18.15
2457563.28131 184.38 18.15
2457563.30174 176.04 18.15
2457563.32218 177.44 18.15
2457563.34261 183.70 18.15
2457563.36305 169.82 18.14
2457563.38348 172.41 18.14
2457563.40392 189.93 18.14
2457563.42435 169.70 18.13
2457563.44479 180.20 18.12
2457563.46522 174.07 18.12
2457563.48566 175.23 18.11
2457563.50609 178.86 18.11
2457563.52653 168.76 18.10
2457563.54696 177.11 18.10
2457563.56740 177.29 18.09
2457563.58783 182.31 18.08
2457563.60827 177.47 18.08
2457563.62870 167.96 18.07
2457563.64914 190.90 18.07
2457563.66957 178.63 18.06
2457563.69001 178.85 18.05
2457563.71044 173.83 18.04
2457563.73088 162.89 18.03
2457563.75131 166.44 18.02
2457563.77175 158.05 18.02
2457563.79218 170.68 18.02
2457563.81262 166.51 18.01
2457563.83305 157.42 18.00
2457563.85349 170.29 17.99
2457563.87392 144.40 17.97
2457563.89436 132.61 17.96
2457563.91479 166.28 17.95
2457563.93523 170.18 18.11
2457563.95566 160.17 18.13
2457563.97610 162.19 18.14
2457563.99653 151.82 18.13
2457564.01697 156.42 18.13
2457564.03741 160.94 18.14
2457564.05784 150.88 18.13
2457564.07828 161.15 18.13
2457564.09871 153.26 18.12
2457564.11915 149.32 18.11
2457564.13958 145.47 18.11
2457564.16002 147.43 18.11
2457564.18045 143.79 18.10
2457564.20089 145.61 18.09
2457564.22132 147.92 18.09
2457564.24176 152.52 18.08
2457564.26219 150.35 18.07
2457564.28263 195.25 18.06
2457564.32350 178.51 18.05
2457564.34393 150.26 18.05
2457564.36437 151.34 18.03
2457564.38480 144.99 18.02
2457564.40524 141.79 18.01
2457564.44611 140.44 18.12
2457564.46654 139.68 18.12
2457564.48698 147.60 18.12
2457564.50741 146.20 18.12
2457564.52785 143.35 18.12
2457564.54828 139.34 18.12
2457564.56872 147.91 18.12
2457564.58915 134.39 18.12
2457564.60959 138.77 18.10
2457564.63002 126.16 18.10
2457564.65046 129.98 18.10
2457564.67089 127.62 18.09
2457564.69133 139.89 18.09
2457564.71176 131.00 18.08
2457564.73220 126.22 18.07
2457564.75263 131.93 18.07
2457564.77307 132.95 18.06
2457564.79350 137.89 18.06
2457564.81394 153.24 18.05
2457564.83437 144.00 18.05
2457564.85481 160.27 18.04
2457564.87524 139.45 18.04
2457564.91611 125.46 18.03
2457564.93655 126.71 18.04
2457564.95698 126.77 18.04
2457564.97742 117.28 18.04
2457564.99785 131.12 18.04
2457565.01829 124.04 18.04
2457565.03872 134.41 18.05
2457565.05916 126.22 18.05
2457565.07959 126.67 18.06
2457565.10003 119.36 18.05
2457565.12046 131.02 18.06
2457565.14090 116.72 18.06
2457565.16133 127.09 18.06
2457565.18177 125.33 18.07
2457565.20220 126.22 18.07
2457565.22264 123.59 18.08
2457565.24307 116.93 18.08
2457565.26351 116.06 18.08
2457565.28394 115.00 18.09
2457565.30438 112.33 18.10
2457565.32481 118.23 18.10
2457565.34525 109.42 18.10
2457565.36568 119.20 18.10
2457565.38612 125.22 18.11
2457565.40655 119.12 18.10
2457565.42699 114.06 18.10
2457565.44742 116.11 18.09
2457565.46786 105.40 18.08
2457565.48829 111.17 18.08
2457565.50873 115.10 18.07
2457565.52916 107.02 18.08
2457565.54960 110.04 18.07
2457565.57003 103.33 18.07
2457565.59047 104.37 18.06
2457565.61090 106.75 18.06
2457565.63134 105.44 18.05
2457565.65177 107.39 18.04
2457565.67221 108.66 18.04
2457565.69264 119.76 18.03
2457565.71308 115.85 18.03
2457565.73351 117.66 18.02
2457565.75395 115.17 18.00
2457565.77438 165.52 17.99
2457565.79482 114.04 17.98
2457565.81525 121.29 17.97
2457565.83569 94.55 17.96
2457565.85612 99.54 17.95
2457565.89699 114.95 18.04
2457565.91743 103.23 18.05
2457565.93786 112.19 18.06
2457565.95830 107.08 18.07
2457565.97873 109.99 18.07
2457565.99917 103.93 18.08
2457566.01960 104.17 18.09
2457566.04004 132.40 18.10
2457566.06047 109.50 18.09
2457566.08091 103.01 18.08
2457566.10134 108.02 18.08
2457566.12178 101.81 18.07
2457566.14221 92.47 18.05
2457566.16265 100.77 18.05
2457566.18308 105.47 18.04
2457566.20352 101.59 18.04
2457566.22395 103.60 18.03
2457566.24439 101.93 18.02
2457566.26482 103.52 18.01
2457566.28526 104.83 18.01
2457566.30569 110.09 17.99
2457566.32613 107.44 17.98
2457566.34656 108.47 17.97
2457566.36699 104.82 17.96
2457566.40787 108.02 18.03
2457566.42830 102.75 18.03
2457566.44873 95.08 18.03
2457566.46917 102.23 18.02
2457566.48961 113.68 18.01
2457566.51004 122.28 18.01
2457566.53047 107.81 18.00
2457566.55091 116.19 17.99
2457566.57134 114.05 17.98
2457566.59178 116.35 17.98
2457566.61221 142.24 17.97
2457566.63265 104.36 18.00
2457566.65308 97.53 18.01
2457566.67352 107.71 18.01
2457566.69395 101.80 18.01
2457566.71439 109.99 18.02
2457566.73482 107.39 18.02
2457566.75526 96.03 18.01
2457566.77569 113.17 18.03
2457566.79613 114.18 18.03
2457566.81656 105.11 18.04
2457566.83700 100.98 18.04
2457566.85743 110.61 18.05
2457566.87787 97.01 18.05
2457566.89830 107.34 18.06
2457566.91874 96.25 18.07
2457566.93917 103.33 18.07
2457566.95961 97.64 18.07
2457566.98004 106.79 18.07
2457567.00048 96.81 18.06
2457567.02091 97.69 18.05
2457567.04135 96.73 18.04
2457567.06178 102.11 18.04
2457567.08222 87.35 18.03
2457567.10265 90.16 18.02
2457567.12309 92.72 18.01
2457567.14352 110.09 18.01
2457567.16396 103.29 17.99
2457567.18439 112.82 17.98
2457567.20483 108.55 17.97
2457567.22526 106.84 17.96
2457567.24570 93.26 17.95
2457567.26613 98.51 17.94
2457567.28657 88.03 17.93
2457567.30700 88.63 17.91
2457567.32744 89.80 17.91
2457567.34787 88.17 17.90
2457567.36831 92.54 17.99
2457567.38874 93.15 18.01
2457567.40918 99.99 18.01
2457567.42961 100.50 18.02
2457567.45005 94.36 18.02
2457567.47048 98.17 18.03
2457567.49092 99.20 18.04
2457567.51135 95.22 18.04
2457567.53179 93.79 18.05
2457567.55222 97.25 18.06
2457567.57266 101.94 18.06
2457567.59309 92.92 18.06
2457567.61353 93.94 18.05
2457567.63396 98.55 18.04
2457567.65440 95.63 18.03
2457567.67483 89.63 18.02
2457567.69527 103.08 18.00
2457567.71570 118.07 17.99
2457567.73614 93.42 17.98
2457567.75657 94.56 17.96
2457567.77701 95.77 17.96
2457567.79744 91.49 17.95
2457567.81788 93.57 17.94
2457567.83831 93.59 17.93
2457567.85875 82.52 17.98
2457567.87918 87.36 17.97
2457567.89962 92.78 17.99
2457567.92005 86.19 17.99
2457567.94049 94.58 17.99
2457567.96092 91.46 18.00
2457567.98136 89.18 18.01
2457568.00179 81.96 18.01
2457568.02223 97.47 18.02
2457568.04266 86.46 18.03
2457568.06310 89.94 18.03
2457568.08353 88.55 18.04
2457568.10397 85.08 18.04
2457568.12440 87.29 18.04
2457568.14484 85.30 18.04
2457568.16527 86.27 18.02
2457568.18571 82.40 18.01
2457568.22658 103.17 18.00
2457568.24701 85.72 17.99
2457568.26745 73.84 17.98
2457568.28788 82.23 17.97
2457568.30832 74.68 17.96
2457568.32875 69.24 17.94
2457568.36962 76.59 17.96
2457568.39006 75.71 17.96
2457568.41049 86.23 17.96
2457568.43092 74.62 17.96
2457568.45136 79.71 17.97
2457568.47179 93.77 17.99
2457568.49223 88.56 17.99
2457568.51266 90.19 17.99
2457568.53310 90.15 17.99
2457568.55353 91.54 18.00
2457568.57397 87.90 18.01
2457568.59440 86.29 18.02
2457568.61484 86.36 18.02
2457568.63527 80.09 18.02
2457568.65571 86.72 18.03
2457568.67614 86.64 18.04
2457568.69658 83.16 18.03
2457568.71701 87.69 18.02
2457568.73745 87.67 18.01
2457568.75788 84.61 18.00
2457568.77832 82.97 17.99
2457568.79875 81.41 17.97
2457568.81919 80.53 17.96
2457568.83962 80.13 17.94
2457568.86006 88.94 17.93
2457568.88049 90.53 17.92
2457568.90093 90.23 17.92
2457568.92136 69.37 17.90
2457568.94180 81.06 17.88
2457568.96223 74.01 17.87
2457568.98267 69.29 17.86
2457569.00310 69.45 17.84
2457569.02354 68.08 17.83
2457569.04397 84.47 17.81
2457569.08484 86.12 17.97
2457569.10528 83.96 17.98
2457569.12571 80.43 17.96
2457569.14615 82.18 17.94
2457569.16658 84.45 17.93
2457569.18702 89.40 17.92
2457569.20745 78.20 17.91
2457569.22789 100.75 17.91
2457569.24832 62.97 17.89
2457569.26876 96.06 17.88
2457569.28919 85.47 17.87
2457569.33006 89.46 17.99
2457569.35050 84.39 18.01
2457569.37093 73.94 18.01
2457569.39137 82.92 18.02
2457569.41180 77.86 18.02
2457569.43224 78.70 18.02
2457569.45267 86.90 18.00
2457569.47311 82.17 17.99
2457569.49354 77.98 17.98
2457569.51398 75.94 17.97
2457569.53441 76.70 17.96
2457569.55485 78.18 17.94
2457569.57528 79.83 17.92
2457569.59571 83.43 17.91
2457569.61615 85.61 17.90
2457569.63658 86.53 17.90
2457569.65702 84.99 17.89
2457569.67745 74.98 17.88
2457569.69789 75.61 17.87
2457569.71832 69.71 17.86
2457569.73876 65.93 17.85
2457569.75919 60.75 17.84
2457569.77963 58.86 17.83
2457569.80006 85.70 17.82
2457569.82050 76.20 17.95
2457569.84093 76.57 17.98
2457569.88180 81.07 17.99
2457569.90224 79.33 17.99
2457569.92267 72.22 17.99
2457569.94311 72.65 18.00
2457569.96354 80.40 18.01
2457569.98398 68.38 18.00
2457570.00441 74.13 18.01
2457570.02485 72.62 17.98
2457570.04528 63.47 17.97
2457570.06572 65.93 17.96
2457570.08615 60.61 17.94
2457570.10659 68.81 17.93
2457570.12702 69.98 17.91
2457570.14746 81.46 17.90
2457570.16789 81.71 17.89
2457570.18833 82.02 17.89
2457570.20876 70.60 17.86
2457570.22920 59.02 17.85
2457570.24963 67.89 17.84
2457570.27007 62.72 17.81
2457570.33137 62.37 17.97
2457570.35181 59.26 17.95
2457570.37224 55.81 17.94
2457570.39268 59.05 17.92
2457570.41311 63.10 17.90
2457570.43355 67.49 17.89
2457570.45398 67.24 17.89
2457570.47441 72.32 17.89
2457570.49485 71.89 17.88
2457570.51528 62.43 17.88
2457570.55615 69.08 17.98
2457570.57659 73.41 17.99
2457570.59702 62.62 17.98
2457570.63789 62.84 17.99
2457570.65833 58.37 17.99
2457570.67876 70.96 18.00
2457570.69920 63.85 17.98
2457570.71963 58.57 17.97
2457570.74007 52.15 17.96
2457570.76050 54.17 17.95
2457570.78094 50.19 17.93
2457570.80137 50.22 17.91
2457570.82181 47.06 17.89
2457570.84224 56.36 17.88
2457570.86268 56.70 17.87
2457570.88311 66.65 17.87
2457570.90355 67.14 17.88
2457570.92398 60.27 17.87
2457570.94442 49.70 17.85
2457570.96485 46.76 17.84
2457570.98529 48.92 17.83
2457571.00572 38.56 17.81
2457571.02616 48.68 17.80
2457571.04659 59.74 17.94
2457571.06703 54.47 17.94
2457571.08746 51.64 17.91
2457571.10790 73.32 17.90
2457571.12833 53.36 17.87
2457571.14877 49.80 17.86
2457571.16920 52.22 17.86
2457571.18964 55.14 17.87
2457571.21007 55.97 17.85
2457571.23051 51.62 17.84
2457571.25094 46.20 17.83
2457571.27137 56.64 17.81
2457571.29181 51.53 17.95
2457571.31224 79.83 17.98
2457571.33268 61.02 17.98
2457571.35311 60.80 17.98
2457571.37355 48.24 17.97
2457571.39398 59.36 17.97
2457571.41442 55.61 17.96
2457571.43485 54.10 17.94
2457571.45529 45.98 17.93
2457571.47572 45.19 17.91
2457571.49616 42.31 17.89
2457571.51659 50.49 17.87
2457571.53703 57.51 17.87
2457571.55746 53.21 17.86
2457571.57790 56.35 17.85
2457571.59833 53.12 17.85
2457571.61877 56.38 17.84
2457571.63920 56.90 17.83
2457571.65964 47.04 17.82
2457571.68007 44.53 17.80
2457571.70051 56.32 17.79
2457571.72094 65.37 17.77
2457571.74138 72.88 17.77
2457571.76181 86.05 17.76
2457571.80268 62.52 17.91
2457571.82312 54.52 17.90
2457571.84355 55.41 17.87
2457571.86399 49.83 17.86
2457571.88442 61.54 17.85
2457571.90485 69.41 17.84
2457571.92529 62.37 17.84
2457571.94572 55.84 17.83
2457571.96616 56.80 17.82
2457571.98659 43.47 17.80
2457572.00703 46.65 17.79
2457572.04790 69.00 17.95
2457572.08877 47.83 17.91
2457572.10920 58.83 17.90
2457572.12964 50.32 17.87
2457572.15007 47.93 17.85
2457572.17051 54.89 17.84
2457572.19094 54.56 17.84
2457572.21138 48.38 17.82
2457572.23181 45.09 17.81
2457572.25225 44.54 17.79
2457572.29312 71.29 17.96
2457572.31355 40.56 17.96
2457572.33399 59.35 17.96
2457572.37486 71.22 17.94
2457572.39529 40.43 17.92
2457572.41573 36.90 17.89
2457572.43616 41.20 17.88


==> anc/phot_ob160980_KMT-C_I.dat <==
2457439.84538 16.1814 0.026777
2457439.87778 16.2109 0.020661
2457440.84290 16.2194 0.021908
2457440.86378 16.2762 0.024030
2457440.88495 16.2245 0.021927
2457441.84648 16.2560 0.022446
2457441.87668 16.2230 0.022890
2457441.89726 16.2323 0.019368
2457444.83344 16.2282 0.021004
2457444.86548 16.2162 0.020884
2457444.88917 16.2232 0.019043
2457445.85067 16.2424 0.020722
2457445.88401 16.2325 0.018428
2457446.82478 16.2707 0.020968
2457446.84647 16.2499 0.018802
2457446.86975 16.2308 0.017144
2457446.89087 16.2307 0.017198
2457447.84897 16.2313 0.019498
2457447.87306 16.2299 0.017156
2457447.89822 16.2440 0.021001
2457448.81479 16.2032 0.023448
2457448.83835 16.2043 0.020022
2457448.86144 16.2571 0.020605
2457448.88739 16.2235 0.018130
2457449.81722 16.2181 0.026306
2457449.84978 16.1190 0.033224
2457449.87291 16.2305 0.020901
2457449.89788 16.2422 0.022667
2457450.81069 16.2376 0.030948
2457450.83535 16.2298 0.025001
2457450.87630 16.2178 0.025177
2457451.81633 16.2687 0.028009
2457451.83842 16.2091 0.019651
2457451.85990 16.2246 0.020539
2457451.88472 16.2232 0.021269
2457452.83322 16.2142 0.026838
2457452.89251 16.1894 0.016046
2457453.80729 16.2248 0.019180
2457453.83101 16.2522 0.017449
2457453.85328 16.2395 0.021453
2457453.87710 16.2414 0.016483
2457454.83004 16.2529 0.019167
2457454.85182 16.2494 0.021532
2457454.87305 16.2413 0.020558
2457454.89540 16.2433 0.036590
2457455.81048 16.2134 0.023816
2457455.83469 16.2513 0.022228
2457455.86299 16.2354 0.019145
2457455.88580 16.2238 0.018042
2457456.80421 16.2292 0.019736
2457456.82621 16.2258 0.017906
2457456.85250 16.2145 0.017190
2457456.88347 16.2424 0.016640
2457457.78768 16.2253 0.025064
2457457.80715 16.2301 0.021434
2457457.83127 16.2411 0.020577
2457457.85388 16.2346 0.022293
2457457.87484 16.2227 0.018045
2457457.90805 16.2289 0.022016
2457458.78525 16.2282 0.020753
2457458.80665 16.2384 0.020907
2457458.82978 16.2257 0.018622
2457458.85134 16.2034 0.017420
2457458.87206 16.2178 0.018157
2457458.90463 16.2260 0.018774
2457460.78302 16.2694 0.027122
2457460.80313 16.1968 0.018717
2457460.82466 16.2296 0.018330
2457460.84597 16.2427 0.018229
2457460.84791 16.2323 0.023152
2457460.86907 16.2402 0.017538
2457460.89465 16.2083 0.020293
2457461.79524 16.2383 0.020659
2457461.81825 16.2248 0.023056
2457461.84058 16.2463 0.018154
2457461.86218 16.2439 0.020530
2457461.88862 16.2352 0.017147
2457462.79404 16.2286 0.021933
2457462.84175 16.2190 0.018283
2457462.86700 16.2276 0.023134
2457462.88930 16.2044 0.032140
2457465.79116 16.2193 0.021872
2457466.77338 16.2429 0.022834
2457466.79432 16.2367 0.025131
2457466.81448 16.2255 0.037684
2457466.86689 16.1965 0.017908
2457466.88759 16.2073 0.018275
2457466.90802 16.2231 0.023968
2457469.77554 16.2186 0.037154
2457469.85037 16.2280 0.021359
2457469.88245 16.2181 0.020173
2457469.90631 16.2244 0.020114
2457470.77109 16.2418 0.027915
2457470.81868 16.2651 0.035316
2457472.78627 16.1814 0.023782
2457472.81753 16.2256 0.020100
2457472.84018 16.2270 0.019194
2457472.86093 16.2119 0.016997
2457472.88128 16.2230 0.019499
2457472.90208 16.2013 0.017415
2457473.77107 16.2222 0.026049
2457473.79131 16.2549 0.023360
2457473.85300 16.2423 0.018188
2457473.89043 16.2199 0.019965
2457474.76419 16.2239 0.024515
2457474.78596 16.2248 0.022482
2457474.80669 16.2232 0.020430
2457474.82708 16.2246 0.018868
2457474.88059 16.2089 0.017669
2457474.90108 16.2116 0.021864
2457475.74582 16.1949 0.026144
2457475.78030 16.2340 0.021719
2457475.80393 16.2090 0.020494
2457475.82717 16.2124 0.020067
2457475.82917 16.2445 0.020753
2457475.86444 16.2240 0.020360
2457475.89609 16.2297 0.017789
2457476.75678 16.2301 0.026409
2457476.77579 16.2111 0.026381
2457476.79474 16.2502 0.028241
2457476.82762 16.2093 0.023489
2457476.84837 16.2042 0.018548
2457476.87054 16.2073 0.021556
2457476.89214 16.2448 0.026425
2457477.75657 16.2333 0.029125
2457477.78180 16.2291 0.030555
2457477.81461 16.2119 0.024178
2457477.83693 16.1829 0.027954
2457477.85843 16.2224 0.029643
2457477.87963 16.2022 0.029930
2457477.90472 16.2203 0.025485
2457478.74976 16.1923 0.031694
2457478.78198 16.2535 0.022544
2457478.80463 16.2128 0.025190
2457478.82549 16.2516 0.020043
2457478.82941 16.2294 0.018968
2457478.85042 16.2311 0.022912
2457478.87375 16.2514 0.022181
2457479.73858 16.2162 0.024881
2457479.75649 16.2419 0.021665
2457479.77409 16.2321 0.025243
2457479.79195 16.2237 0.022870
2457479.80984 16.2095 0.023604
2457479.84724 16.2558 0.023576
2457479.86505 16.2201 0.020784
2457479.88273 16.2170 0.020185
2457479.90238 16.2123 0.018110
2457480.73697 16.1643 0.025865
2457480.75868 16.2392 0.028427
2457480.78591 16.2479 0.022619
2457480.80378 16.2035 0.023381
2457480.82116 16.2577 0.027204
2457480.83889 16.2244 0.023023
2457480.86055 16.2417 0.023065
2457480.88572 16.2301 0.020202
2457480.90376 16.1937 0.018882
2457481.72628 16.1713 0.024201
2457481.74475 16.2082 0.030285
2457481.76330 16.2002 0.020402
2457481.78411 16.2087 0.021174
2457481.81610 16.2223 0.017482
2457481.83469 16.2131 0.025351
2457481.85316 16.2814 0.024044
2457481.87127 16.2055 0.022125
2457481.88974 16.2265 0.025662
2457482.80487 16.2285 0.022399
2457482.82716 16.2506 0.034530
2457484.73116 16.2556 0.024961
2457484.75134 16.1527 0.026514
2457484.77024 16.2155 0.020940
2457484.78914 16.2276 0.022148
2457484.81338 16.2264 0.022516
2457484.84235 16.2128 0.018182
2457484.86258 16.2257 0.018832
2457484.88172 16.2306 0.016642
2457484.90146 16.2149 0.022426
2457485.72212 16.2016 0.025803
2457485.73859 16.1394 0.022095
2457485.75210 16.2385 0.020284
2457485.76675 16.2134 0.022253
2457485.77914 16.2241 0.020444
2457485.79555 16.2017 0.017717
2457485.81152 16.2032 0.025079
2457485.82396 16.1943 0.023360
2457485.84045 16.1538 0.024490
2457485.85551 16.2220 0.019710
2457485.87647 16.2180 0.021757
2457485.89322 16.1970 0.015511
2457485.90890 16.2369 0.022207
2457486.88929 16.2527 0.020519
2457486.91216 16.2519 0.022965
2457486.72263 16.0829 0.030354
2457486.73469 16.1911 0.022733
2457486.75007 16.2506 0.025916
2457486.77244 16.2459 0.021830
2457486.78478 16.2285 0.025937
2457486.79634 16.2344 0.022449
2457486.80834 16.2454 0.019356
2457486.82001 16.2158 0.018664
2457486.83941 16.2221 0.018594
2457486.85139 16.1910 0.019822
2457486.86389 16.2396 0.022658
2457486.87630 16.2079 0.017022
2457487.72626 16.2019 0.025921
2457487.75786 16.1948 0.021409
2457487.77922 16.2075 0.019800
2457487.79978 16.2342 0.020182
2457487.82041 16.2106 0.017073
2457487.83829 16.1903 0.018355
2457487.86904 16.2012 0.020510
2457487.89040 16.2112 0.020708
2457487.91019 16.2283 0.021748
2457488.72359 16.1959 0.024184
2457488.74095 16.1492 0.025985
2457488.76248 16.2229 0.021110
2457488.79364 16.2157 0.017716
2457488.81458 16.2270 0.017420
2457488.83290 16.2121 0.024014
2457488.85063 16.2102 0.017510
2457488.87455 16.2361 0.019541
2457488.90482 16.2350 0.020029
2457491.69737 16.2399 0.026676
2457491.71529 16.1949 0.019100
2457491.73324 16.2144 0.020270
2457491.73631 16.2455 0.020655
2457491.76458 16.2313 0.019802
2457491.78391 16.2112 0.019117
2457491.80280 16.1856 0.017667
2457491.82074 16.2284 0.017468
2457491.83813 16.2134 0.017842
2457491.87650 16.2179 0.017989
2457491.90332 16.2300 0.016465
2457491.92250 16.2551 0.020259
2457494.69725 16.2297 0.020731
2457494.71444 16.2310 0.019442
2457494.73223 16.2089 0.019021
2457494.78660 16.2273 0.017953
2457494.81031 16.2085 0.035333
2457494.82774 16.2435 0.018215
2457494.84702 16.2028 0.018528
2457494.86792 16.2398 0.017257
2457494.91765 16.2222 0.036482
2457495.71699 16.2211 0.020704
2457495.73583 16.2031 0.022106
2457495.75396 16.2254 0.019041
2457495.78308 16.1904 0.018675
2457495.80118 16.2145 0.016691
2457495.82182 16.2154 0.017725
2457495.83942 16.2202 0.027607
2457495.86186 16.2122 0.017510
2457495.88560 16.2118 0.022677
2457495.91104 16.2322 0.017600
2457497.83764 16.2348 0.019841
2457497.84049 16.2200 0.022691
2457497.85902 16.1950 0.021445
2457497.87771 16.1958 0.023386
2457497.89876 16.2208 0.019122
2457497.92586 16.2028 0.021311
2457498.68106 16.2510 0.029774
2457498.70173 16.2085 0.024206
2457498.72211 16.2313 0.020723
2457498.74208 16.2268 0.023626
2457498.75960 16.1818 0.025159
2457498.79351 16.2185 0.020118
2457498.81154 16.2223 0.020851
2457498.83199 16.2239 0.022317
2457498.87548 16.2307 0.031467
2457498.91418 16.1840 0.019409
2457499.67717 16.2313 0.021768
2457499.70781 16.2156 0.022689
2457499.72528 16.2270 0.030572
2457499.74845 16.2203 0.028581
2457499.76624 16.2213 0.018888
2457499.78760 16.2247 0.022352
2457499.81241 16.2151 0.024948
2457499.83003 16.2255 0.019847
2457499.84783 16.2270 0.020508
2457499.86910 16.1857 0.022850
2457499.89307 16.2143 0.029546
2457499.92319 16.2243 0.017140
2457500.67461 16.2669 0.026308
2457500.69216 16.2452 0.026384
2457500.70970 16.2582 0.020617
2457500.73032 16.2054 0.020651
2457500.74844 16.2377 0.018631
2457500.82090 16.2242 0.021643
2457500.83915 16.2157 0.019841
2457500.85813 16.2349 0.023515
2457500.87742 16.2718 0.023143
2457500.89530 16.2043 0.038271
2457500.89827 16.2279 0.022840
2457504.76509 16.1968 0.036609
2457504.78464 16.1593 0.036942
2457504.81203 16.1634 0.032142
2457504.83702 16.2385 0.027270
2457504.89370 16.2056 0.038953
2457504.91502 16.1912 0.032571
2457505.68465 16.1775 0.036085
2457505.70152 16.2073 0.033408
2457505.71889 16.2128 0.032201
2457505.73645 16.2165 0.031119
2457505.75362 16.2254 0.028888
2457505.82334 16.2330 0.031944
2457508.67320 16.2263 0.021685
2457508.69090 16.2133 0.021013
2457508.70857 16.2215 0.020695
2457508.72610 16.2320 0.020630
2457508.74623 16.2358 0.020753
2457508.76686 16.2083 0.022925
2457508.79220 16.1935 0.018678
2457508.80987 16.2225 0.016587
2457508.83540 16.2247 0.030081
2457508.85528 16.2228 0.020329
2457508.87409 16.2145 0.018266
2457508.89908 16.2076 0.022965
2457508.91657 16.1909 0.019775
2457509.65004 16.2521 0.021827
2457509.67115 16.1837 0.020070
2457509.70124 16.2254 0.019744
2457509.72953 16.2271 0.020552
2457509.75126 16.2066 0.019799
2457509.77133 16.2023 0.017962
2457509.78928 16.2177 0.023844
2457509.80892 16.1902 0.015768
2457511.64912 16.2119 0.022688
2457511.73030 16.2043 0.020241
2457511.74747 16.2128 0.017276
2457511.76830 16.1990 0.017036
2457511.79353 16.1954 0.036016
2457511.85094 16.2434 0.029867
2457511.86867 16.2062 0.017195
2457511.90191 16.2177 0.028467
2457511.92322 16.1744 0.028093
2457512.67930 16.1883 0.038353
2457512.74824 16.1963 0.027900
2457512.77268 16.2056 0.019342
2457512.78994 16.1777 0.031344
2457512.81068 16.2151 0.033151
2457512.83416 16.2221 0.037192
2457512.89767 16.2506 0.026387
2457514.72669 16.2133 0.038032
2457514.92734 16.2057 0.031634
2457515.82836 16.2804 0.033057
2457516.63690 16.1359 0.028059
2457516.66839 16.2085 0.017522
2457516.68862 16.1917 0.031662
2457517.71940 16.1838 0.031347
2457517.74386 16.2351 0.023662
2457520.70362 16.2145 0.026216
2457520.76259 16.2385 0.038032
2457520.81583 16.2180 0.036669
2457520.84824 16.2215 0.035318
2457520.87103 16.2045 0.025712
2457520.91107 16.2287 0.027655
2457524.87655 16.1976 0.022744
2457524.90582 16.1952 0.019214
2457526.61837 16.1964 0.022245
2457526.63609 16.1724 0.024944
2457526.65457 16.1930 0.029488
2457526.67626 16.2364 0.033838
2457526.72449 16.1743 0.018760
2457526.74152 16.1450 0.023595
2457526.83636 16.1817 0.019867
2457526.89513 16.1813 0.025826
2457526.91450 16.2036 0.033367
2457528.74498 16.1787 0.030121
2457528.85042 16.1666 0.023862
2457528.91108 16.1854 0.022978
2457528.92964 16.1887 0.021927
2457530.61625 16.1517 0.033734
2457530.63350 16.2417 0.034382
2457530.65096 16.1847 0.026648
2457530.66895 16.1893 0.024906
2457530.68633 16.1846 0.029802
2457530.71370 16.1761 0.023466
2457530.71665 16.1891 0.022552
2457530.73398 16.1619 0.023685
2457530.75304 16.2051 0.021454
2457530.77372 16.1650 0.021141
2457530.79462 16.2539 0.029725
2457530.81653 16.2049 0.025804
2457530.84595 16.1822 0.024036
2457530.86385 16.1707 0.023632
2457530.88107 16.1831 0.025090
2457530.89884 16.1866 0.024016
2457530.91984 16.1532 0.027078
2457534.61509 16.1600 0.029926
2457534.66218 16.1511 0.025198
2457534.67927 16.1604 0.017349
2457534.69640 16.1738 0.017794
2457534.71510 16.1504 0.024278
2457534.73377 16.1641 0.024685
2457534.76386 16.1704 0.019955
2457534.78903 16.1955 0.031431
2457534.80943 16.1433 0.032789
2457534.82880 16.1668 0.030728
2457534.84659 16.1501 0.026578
2457534.86848 16.1731 0.020761
2457534.89449 16.1357 0.031892
2457534.91191 16.1507 0.018160
2457534.92970 16.1702 0.021358
2457536.61666 16.1642 0.020658
2457536.64371 16.1701 0.017987
2457536.66399 16.1131 0.019516
2457536.68422 16.1392 0.017117
2457536.70444 16.1470 0.017452
2457536.72508 16.1481 0.032896
2457536.74560 16.1591 0.020352
2457536.77350 16.1684 0.018788
2457536.79178 16.1473 0.016118
2457536.80922 16.1534 0.032316
2457536.82633 16.1425 0.015034
2457536.84354 16.1415 0.020206
2457536.87239 16.1471 0.021408
2457536.89100 16.1454 0.020360
2457536.90851 16.1400 0.018466
2457536.92625 16.1665 0.022830
2457545.74269 15.9911 0.016417
2457545.74433 15.9540 0.019767
2457545.86699 15.9826 0.018622
2457545.86860 16.0157 0.019616
2457545.87021 15.9991 0.017845
2457545.92160 15.9957 0.019451
2457545.92498 15.9981 0.017299
2457545.92820 16.0012 0.022036
2457546.76449 15.9529 0.020294
2457546.79520 15.9342 0.027207
2457546.81339 15.9525 0.019077
2457546.83772 15.9694 0.016264
2457546.86240 15.9603 0.014231
2457546.88405 15.9538 0.015262
2457546.91226 15.9582 0.019448
2457547.57585 15.9462 0.017153
2457547.59379 15.9290 0.015597
2457547.61183 15.9291 0.014841
2457547.63211 15.9221 0.014686
2457547.66268 15.9307 0.015187
2457547.68014 15.9389 0.015053
2457547.69777 15.9354 0.014075
2457547.71794 15.9152 0.013633
2457547.74045 15.9321 0.013757
2457547.76963 15.9140 0.018280
2457547.78854 15.9020 0.016383
2457547.80654 15.9249 0.015107
2457547.82389 15.9200 0.015182
2457547.84100 15.9302 0.013855
2457547.86379 15.9180 0.014378
2457547.88818 15.9045 0.014688
2457547.90482 15.9342 0.015966
2457547.92307 15.9199 0.017454
2457548.62988 15.8877 0.014604
2457548.64772 15.8877 0.013372
2457548.67179 15.8913 0.014241
2457548.69600 15.8827 0.012445
2457548.72177 15.8662 0.012524
2457548.74119 15.8912 0.013796
2457548.76182 15.8811 0.013336
2457548.78082 15.8691 0.012295
2457548.80998 15.8849 0.013915
2457548.82760 15.8819 0.012942
2457548.84489 15.8840 0.027982
2457548.88420 15.8764 0.023790
2457549.69707 15.8310 0.011861
2457549.71718 15.8318 0.028353
2457549.73544 15.8402 0.022513
2457549.75377 15.8357 0.014719
2457549.77581 15.8220 0.012144
2457549.80171 15.8285 0.013288
2457549.81889 15.8068 0.012091
2457549.83633 15.8028 0.013037
2457549.85597 15.8130 0.012042
2457549.87295 15.7909 0.014411
2457549.90406 15.8182 0.013509
2457549.92221 15.8368 0.015341
2457550.56874 15.7674 0.016497
2457550.58746 15.7694 0.017429
2457550.60483 15.7701 0.015390
2457550.62240 15.7516 0.014900
2457550.65069 15.7702 0.014208
2457550.66799 15.7784 0.016420
2457550.68608 15.7500 0.017625
2457550.79337 15.7544 0.014881
2457550.81510 15.7661 0.014724
2457550.84036 15.7302 0.014130
2457550.85783 15.7289 0.014002
2457550.87675 15.7566 0.014247
2457550.89599 15.7633 0.019119
2457551.67319 15.5965 0.035099
2457551.70135 15.6353 0.025404
2457551.72255 15.6411 0.017287
2457551.74088 15.6761 0.011925
2457551.75802 15.6724 0.016719
2457551.77602 15.6265 0.020394
2457551.80635 15.6437 0.019739
2457554.55369 15.2093 0.024537
2457554.57306 15.2300 0.010553
2457554.59220 15.2390 0.012016
2457554.61152 15.2121 0.009099
2457554.62898 15.1862 0.010421
2457554.65696 15.1896 0.009886
2457554.78707 15.1602 0.017059
2457554.80418 15.1390 0.020580
2457554.82419 15.1613 0.019947
2457554.84531 15.1401 0.014236
2457554.87148 15.0887 0.041740
2457554.88033 15.2000 0.040389
2457555.54092 14.9456 0.008366
2457555.55952 14.9317 0.009033
2457555.58499 14.9168 0.010968
2457555.60507 14.9176 0.008428
2457555.62564 14.9198 0.007565
2457555.62891 14.9040 0.009068
2457555.65369 14.8864 0.007719
2457555.67526 14.8880 0.008202
2457555.69559 14.8814 0.007340
2457555.71557 14.8806 0.019043
2457555.73417 14.8529 0.018339
2457555.76240 14.8286 0.019953
2457555.78337 14.8336 0.016381
2457555.80847 14.8371 0.011561
2457555.82601 14.8519 0.011314
2457555.84320 14.8369 0.009546
2457555.87182 14.8040 0.012650
2457555.88003 14.8266 0.009222
2457555.89346 14.8249 0.017131
2457556.68528 14.5846 0.047912
2457556.70381 14.5948 0.013813
2457556.72547 14.5404 0.024373
2457556.74317 14.5497 0.019041
2457557.53011 14.6601 0.007243
2457557.54901 14.6473 0.009088
2457557.57097 14.6359 0.011228
2457557.59605 14.6588 0.011687
2457557.61341 14.6716 0.011665
2457557.63125 14.6688 0.008642
2457557.64849 14.6639 0.009390
2457557.67094 14.6450 0.016771
2457557.69591 14.6697 0.012334
2457557.71742 14.6766 0.016879
2457557.73577 14.6612 0.018367
2457557.75321 14.7000 0.015779
2457557.77078 14.7007 0.015522
2457557.79958 14.6983 0.015659
2457557.80264 14.7178 0.018634
2457557.81898 14.7187 0.015734
2457557.83675 14.7298 0.007398
2457557.85461 14.7612 0.008489
2457557.87660 14.7846 0.009164
2457557.88983 14.7704 0.007674
2457558.52202 14.9524 0.011840
2457558.55153 14.9512 0.015062
2457558.57060 14.9827 0.015803
2457558.58864 14.9750 0.011727
2457558.60665 14.9619 0.018999
2457558.62497 14.9737 0.026456
2457558.64631 14.9880 0.024975
2457558.67161 14.9424 0.026202
2457558.69084 14.9594 0.019272
2457558.70984 14.9657 0.022691
2457558.72840 14.9858 0.025207
2457558.74963 14.9861 0.022418
2457558.77432 15.0203 0.014036
2457558.80248 15.0390 0.015132
2457558.82102 15.0507 0.028639
2457558.83862 15.0701 0.019909
2457558.85985 15.0898 0.044279
2457558.87615 15.0332 0.020137
2457558.88969 15.0805 0.014774
2457559.57790 15.2398 0.019239
2457559.59839 15.2638 0.021055
2457559.61606 15.2430 0.019555
2457559.63344 15.2683 0.020637
2457559.65086 15.2370 0.022667
2457559.69286 15.2611 0.019102
2457559.71849 15.2691 0.027030
2457559.73661 15.2482 0.021663
2457559.75472 15.2950 0.023684
2457559.77210 15.2940 0.029944
2457559.79279 15.2816 0.023010
2457559.79940 15.2926 0.027376
2457559.82328 15.2844 0.023834
2457559.84108 15.3093 0.022942
2457559.85839 15.3102 0.028331
2457559.87687 15.3202 0.029365
2457559.88983 15.3093 0.030199
2457560.53461 15.4356 0.022359
2457560.55213 15.4440 0.023162
2457560.58252 15.4387 0.020920
2457560.59988 15.4718 0.020502
2457560.61788 15.4738 0.021578
2457560.64227 15.4576 0.023849
2457560.65973 15.4329 0.018439
2457560.68915 15.4425 0.021688
2457560.70677 15.4404 0.018714
2457560.72758 15.4624 0.025452
2457560.74538 15.4606 0.017209
2457560.76337 15.4731 0.016777
2457560.78347 15.4547 0.016869
2457560.80765 15.4593 0.018935
2457560.82493 15.4913 0.021478
2457560.84223 15.5009 0.020383
2457560.86556 15.5173 0.020340
2457560.87150 15.5150 0.021038
2457560.88698 15.5217 0.022290
2457561.52654 15.6087 0.024861
2457561.54961 15.5867 0.014245
2457561.57448 15.5883 0.032588
2457561.59339 15.5864 0.013650
2457561.61620 15.6084 0.021983
2457561.65194 15.6120 0.016598
2457561.67983 15.5814 0.021216
2457561.70105 15.6035 0.019760
2457561.72042 15.6057 0.014468
2457561.73765 15.5871 0.012223
2457561.75506 15.6169 0.014699
2457561.77230 15.6218 0.013703
2457561.80355 15.6328 0.019211
2457561.84408 15.6392 0.016963
2457561.86129 15.6229 0.018450
2457561.88846 15.6530 0.020195
2457562.52486 15.7006 0.018280
2457562.54678 15.7282 0.017215
2457562.57622 15.7012 0.016707
2457562.59403 15.6935 0.036153
2457562.71079 15.7212 0.029175
2457562.77088 15.7134 0.038453
2457566.55665 15.9628 0.017805
2457566.57784 15.9103 0.019560
2457566.59544 15.9237 0.018915
2457566.61265 15.9512 0.020623
2457566.63537 15.9383 0.014587
2457566.66446 15.9793 0.015968
2457566.68759 15.9402 0.014605
2457566.70563 15.9453 0.014972
2457566.72297 15.9538 0.018787
2457566.74605 15.9383 0.016150
2457566.76349 15.9372 0.018088
2457566.78898 15.9603 0.015407
2457566.81356 15.9585 0.018745
2457566.83146 15.9574 0.017675
2457566.84910 15.9577 0.019236
2457566.86200 15.9557 0.018612
2457567.52508 15.9609 0.022342
2457567.54248 15.9760 0.019347
2457567.59376 15.9547 0.016214
2457567.61518 15.9589 0.016670
2457567.63595 15.9931 0.015425
2457567.65387 15.9704 0.020965
2457567.67356 15.9753 0.017393
2457567.70502 15.9965 0.016961
2457567.72230 15.9687 0.017396
2457567.74092 16.0001 0.016687
2457567.76075 15.9697 0.015362
2457567.77982 16.0045 0.015396
2457567.80793 15.9953 0.017301
2457567.82640 15.9756 0.019928
2457567.85384 15.9883 0.018999
2457567.86896 16.0089 0.020274
2457568.53007 16.0199 0.020128
2457568.54863 15.9981 0.016783
2457568.56949 15.9988 0.016461
2457568.59421 16.0306 0.016381
2457568.61426 16.0184 0.015029
2457568.63190 16.0092 0.015396
2457568.64927 16.0192 0.015132
2457568.67102 16.0245 0.013868
2457568.70074 16.0547 0.016331
2457568.71857 16.0198 0.017636
2457568.73665 16.0203 0.018399
2457568.75471 15.9845 0.015984
2457568.77570 16.0029 0.016542
2457568.81177 16.0069 0.020285
2457568.82940 16.0096 0.018626
2457568.84734 16.0094 0.020347
2457568.86019 16.0138 0.020549
2457569.51317 16.0526 0.019181
2457569.53172 16.0247 0.019184
2457569.55372 16.0498 0.018796
2457569.58473 16.0278 0.017566
2457569.61083 16.0261 0.019980
2457569.63002 16.0560 0.015340
2457569.64765 16.0401 0.019930
2457569.66645 16.0424 0.019250
2457569.68843 16.0553 0.017396
2457569.71352 16.0370 0.023495
2457569.73125 16.0276 0.019827
2457569.74920 16.0243 0.014601
2457569.76666 16.0421 0.018734
2457569.78547 16.0314 0.022661
2457569.81443 16.0670 0.023684
2457569.86605 16.0151 0.037775
2457570.69402 16.0826 0.032231
2457570.71143 16.0903 0.037424
2457570.84345 16.0780 0.018403
2457575.52896 16.1053 0.023140
2457575.55824 16.1127 0.018612
2457575.57558 16.1020 0.018232
2457575.59323 16.1193 0.022847
2457575.61092 16.1445 0.021562
2457575.63040 16.1055 0.028617
2457575.67521 16.1382 0.018684
2457575.70233 16.1407 0.019036
2457575.72286 16.1255 0.019044
2457575.74571 16.1526 0.015544
2457575.76482 16.1190 0.019278
2457575.79355 16.1191 0.016417
2457575.81323 16.1027 0.022889
2457575.83364 16.1338 0.016203
2457576.48673 16.0869 0.026147
2457576.50427 16.0918 0.021099
2457576.52606 16.1346 0.033723
2457576.55341 16.1001 0.025731
2457576.57129 16.1163 0.020569
2457576.58929 16.1263 0.016631
2457576.66285 16.1366 0.017906
2457576.68476 16.1401 0.018481
2457576.71091 16.1387 0.015634
2457576.72919 16.1408 0.016232
2457576.74715 16.1304 0.034434
2457576.76511 16.1211 0.016749
2457576.78227 16.1363 0.016944
2457576.81099 16.1496 0.023480
2457576.82389 16.1240 0.019574
2457585.48349 16.1302 0.026723
2457585.50948 16.1626 0.022979
2457585.52799 16.2179 0.031049
2457585.54540 16.1752 0.022975
2457585.56456 16.1628 0.020450
2457585.58228 16.1704 0.021408
2457585.61165 16.1842 0.020179
2457585.63547 16.1781 0.021482
2457585.65500 16.1958 0.023447
2457585.67315 16.1749 0.023419
2457585.69220 16.2163 0.022368
2457585.72825 16.2038 0.024353
2457585.76373 16.1589 0.030980
2457585.81651 16.1866 0.023171
2457586.73922 16.1886 0.031456
2457586.76414 16.2241 0.033802
2457586.78156 16.2306 0.035018
2457586.80165 16.1988 0.037864
2457586.80615 16.1352 0.038366
2457589.65704 16.1932 0.023791
2457589.65995 16.2201 0.020650
2457589.74282 16.2043 0.023266
2457589.77788 16.1686 0.023676
2457589.79867 16.2085 0.025313
2457590.48488 16.1813 0.021330
2457590.50252 16.1243 0.027843
2457590.53484 16.2104 0.025444
2457590.56133 16.2068 0.031066
2457590.57909 16.2150 0.030726
2457590.59697 16.2023 0.035901
2457590.61741 16.1819 0.021924
2457590.64013 16.2090 0.026238
2457590.66537 16.1941 0.018146
2457590.68277 16.2136 0.019088
2457590.74029 16.2097 0.019389
2457590.79733 16.2320 0.035845
2457591.49118 16.1909 0.019414
2457591.51015 16.2222 0.025227
2457591.52918 16.1948 0.017954
2457591.54662 16.1847 0.017614
2457591.56415 16.2060 0.018943
2457591.59346 16.2101 0.019086
2457591.61163 16.2011 0.017337
2457591.63021 16.2302 0.024479
2457591.63910 16.2006 0.022393
2457591.65678 16.2148 0.021244
2457591.67433 16.1940 0.020073
2457591.69570 16.2099 0.018565
2457591.72219 16.2277 0.028696
2457591.73997 16.2102 0.027355
2457591.75763 16.1970 0.031445
2457591.79548 16.1693 0.025472
2457593.49428 16.2109 0.017962
2457593.51557 16.1997 0.018595
2457593.54049 16.1883 0.018620
2457593.55872 16.2123 0.025924
2457593.57690 16.2034 0.026467
2457593.59525 16.1789 0.021960
2457593.64438 16.2361 0.017416
2457593.66203 16.2224 0.021765
2457593.67952 16.2127 0.018601
2457593.69696 16.2100 0.019175
2457593.78032 16.1906 0.024482
2457593.79354 16.2297 0.019484
2457596.50185 16.1929 0.020323
2457596.52021 16.2244 0.032712
2457597.52630 16.2303 0.029214
2457597.54405 16.2364 0.028049
2457597.56193 16.2257 0.024225
2457597.57971 16.2564 0.030639
2457597.61035 16.2027 0.036328
2457597.62760 16.1816 0.020566
2457597.64507 16.2136 0.028568
2457597.66561 16.2241 0.019139
2457597.68451 16.2101 0.028676
2457597.73084 16.2249 0.020369
2457597.75032 16.1745 0.021980
2457597.76806 16.1811 0.025288
2457597.77076 16.1945 0.021164
2457597.78402 16.1828 0.028177
2457598.50074 16.2449 0.038882
2457598.51789 16.2328 0.028400
2457598.53925 16.2316 0.024886
2457598.56665 16.2221 0.019220
2457598.58725 16.1954 0.021885
2457598.60616 16.2223 0.019502
2457598.62446 16.2481 0.021791
2457598.67499 16.1871 0.035707
2457598.69285 16.2109 0.022304
2457598.71107 16.2499 0.034586
2457598.78266 16.1879 0.037839
2457599.50252 16.2049 0.017089
2457599.52115 16.2123 0.025089
2457599.53970 16.2085 0.015326
2457599.55709 16.2247 0.014580
2457599.57424 16.2454 0.017817
2457599.64513 16.2059 0.035104
2457599.66272 16.2182 0.018137
2457599.68342 16.2131 0.022753
2457599.70556 16.2187 0.022789
2457599.73171 16.2172 0.021096
2457599.75110 16.2316 0.016598
2457599.77142 16.2000 0.022154
2457599.78436 16.2020 0.018304
2457600.48870 16.2302 0.018824
2457600.52582 16.2114 0.025630
2457600.54520 16.2372 0.028121
2457600.57458 16.2327 0.030840
2457600.62170 16.1945 0.031379
2457600.65934 16.2506 0.037697
2457600.72806 16.2340 0.030382
2457600.74595 16.2043 0.028897
2457601.50945 16.2453 0.032644
2457601.54842 16.2015 0.017820
2457601.57387 16.1891 0.028648
2457601.58290 16.1810 0.017256
2457601.60096 16.2060 0.024529
2457601.61841 16.1983 0.022582
2457601.63750 16.2451 0.017641
2457601.70161 16.1970 0.024145
2457601.73676 16.2315 0.018729
2457601.74848 16.2039 0.017073
2457601.76158 16.2256 0.028720
2457602.49740 16.2263 0.022466
2457602.52586 16.2254 0.019217
2457602.54341 16.2236 0.018132
2457602.56125 16.2211 0.016012
2457602.57905 16.2076 0.017356
2457602.60209 16.2139 0.021066
2457602.62399 16.2198 0.018888
2457602.64922 16.2106 0.016384
2457602.66664 16.2392 0.017415
2457602.67543 16.1975 0.016207
2457602.69335 16.2266 0.020736
2457602.73294 16.2104 0.018187
2457602.74772 16.2235 0.019267
2457602.76074 16.2219 0.018606
2457603.47255 16.2058 0.021743
2457603.49966 16.2178 0.018823
2457603.51740 16.2102 0.015740
2457603.53508 16.2207 0.014870
2457603.55287 16.2316 0.026337
2457603.57042 16.2344 0.015550
2457603.60037 16.2352 0.016992
2457603.61807 16.2209 0.027338
2457603.65339 16.2306 0.023606
2457603.67117 16.2458 0.023662
2457603.70086 16.1871 0.015502
2457603.71841 16.2348 0.017569
2457603.73596 16.2045 0.017359
2457603.74472 16.2174 0.016002
2457603.75903 16.2374 0.018523
2457605.48866 16.2125 0.017653
2457605.50815 16.2535 0.016648
2457605.52559 16.2044 0.015510
2457605.54296 16.2183 0.018001
2457605.56294 16.2021 0.023676
2457605.59283 16.2287 0.016221
2457605.61160 16.2112 0.014733
2457605.62957 16.2038 0.018767
2457605.64724 16.2053 0.020218
2457605.66516 16.2121 0.019591
2457605.68637 16.2162 0.019005
2457605.71121 16.2090 0.019733
2457605.72872 16.2384 0.025249
2457605.74058 16.2153 0.021925
2457605.75351 16.2357 0.021161
2457606.48199 16.2504 0.020072
2457606.49944 16.2302 0.019465
2457606.52099 16.2101 0.018913
2457606.54713 16.2379 0.019163
2457606.56613 16.1873 0.016640
2457606.58579 16.2457 0.019573
2457606.61122 16.1990 0.016398
2457606.63242 16.2323 0.019898
2457606.66132 16.2089 0.019328
2457606.67931 16.2221 0.019357
2457606.69690 16.2173 0.022801
2457606.71437 16.2048 0.020386
2457606.73213 16.2031 0.019928
2457606.75248 16.1601 0.025743
2457606.76538 16.2732 0.028186
2457607.49235 16.2197 0.017957
2457607.51180 16.2172 0.021592
2457607.52937 16.2212 0.017583
2457607.54726 16.2166 0.018915
2457607.57413 16.2307 0.016093
2457607.59652 16.2333 0.024624
2457607.62151 16.2391 0.023607
2457607.63991 16.2248 0.016621
2457607.65848 16.2079 0.017826
2457607.67632 16.2312 0.019800
2457607.69747 16.1945 0.017789
2457607.72241 16.1800 0.021403
2457607.73273 16.2561 0.019300
2457607.74601 16.2112 0.020257
2457608.48153 16.1949 0.021289
2457608.50114 16.2304 0.017522
2457608.51902 16.2200 0.022020
2457608.53684 16.2070 0.016264
2457608.57163 16.2144 0.024219
2457608.59126 16.2246 0.018726
2457608.61127 16.2244 0.016359
2457608.63003 16.2148 0.017203
2457608.64797 16.2225 0.016632
2457608.68178 16.1962 0.017569
2457608.70965 16.1956 0.019613
2457608.72781 16.1826 0.017128
2457608.74698 16.2053 0.019546
2457608.76082 16.2211 0.019124
2457609.48288 16.2229 0.017981
2457609.50080 16.2107 0.016375
2457609.53157 16.2326 0.024378
2457609.55726 16.2196 0.026592
2457609.58244 16.2392 0.017326
2457609.60029 16.2090 0.015276
2457609.62276 16.2299 0.020126
2457609.64154 16.2117 0.021964
2457609.67229 16.2037 0.017568
2457609.68990 16.1904 0.020553
2457609.71064 16.2197 0.016108
2457609.72795 16.2447 0.020255
2457609.73866 16.2100 0.023983
2457609.75214 16.2416 0.020492
2457610.46878 16.2252 0.024752
2457610.51655 16.2059 0.029378
2457610.53382 16.2123 0.018534
2457610.55213 16.2328 0.025882
2457610.60433 16.2100 0.018430
2457610.62674 16.2464 0.019390
2457610.65396 16.2161 0.017826
2457610.67174 16.2148 0.019665
2457610.68962 16.2442 0.019746
2457610.70707 16.2303 0.021970
2457610.73139 16.2230 0.019908
2457610.74489 16.2464 0.022647
2457611.47621 16.2182 0.019585
2457611.59670 16.2107 0.022811
2457611.61536 16.2318 0.017351
2457611.63393 16.2306 0.017968
2457611.65165 16.1829 0.022993
2457611.68361 16.2238 0.024647
2457611.70297 16.2238 0.025393
2457611.72187 16.1970 0.022978
2457611.73066 16.1840 0.020015
2457611.74409 16.2181 0.022547
2457612.46795 16.2141 0.030612
2457612.48528 16.2044 0.019714
2457612.50305 16.2364 0.024792
2457612.53128 16.2248 0.019248
2457612.54925 16.2389 0.026245
2457612.56908 16.2329 0.019527
2457612.58815 16.2583 0.022309
2457612.60783 16.2332 0.018887
2457612.62973 16.1966 0.021086
2457612.65492 16.2437 0.018352
2457612.67287 16.2240 0.019942
2457612.69003 16.2380 0.019206
2457612.70828 16.2251 0.019604
2457612.72643 16.2291 0.019682
2457612.74102 16.2508 0.023422
2457613.47936 16.1930 0.021325
2457613.50614 16.2030 0.022953
2457613.52692 16.2022 0.024777
2457613.54750 16.2321 0.024658
2457613.56629 16.2454 0.025332
2457613.58541 16.2390 0.025597
2457613.61541 16.2224 0.025114
2457613.63310 16.2231 0.025757
2457613.65096 16.2183 0.029485
2457613.66846 16.2337 0.024169
2457613.68593 16.2152 0.025015
2457613.71476 16.2055 0.032948
2457613.73218 16.2564 0.026690
2457613.74562 16.2396 0.027982
2457614.47929 16.1802 0.031606
2457614.49868 16.2390 0.033832
2457614.51691 16.1849 0.029495
2457614.53569 16.1903 0.032466
2457614.66228 16.1756 0.032681
2457614.68488 16.1692 0.037675
2457615.48234 16.2455 0.027999
2457615.50016 16.1804 0.028762
2457615.51932 16.1739 0.033568
2457615.62023 16.1797 0.029658
2457615.68957 16.1746 0.033052
2457615.70872 16.1582 0.037207
2457616.47930 16.1918 0.027234
2457616.49683 16.2096 0.023689
2457616.51897 16.2082 0.030650
2457616.54066 16.2193 0.027348
2457616.56578 16.3033 0.028869
2457616.58338 16.2571 0.030297
2457616.61176 16.2409 0.021791
2457616.62948 16.2155 0.022647
2457616.65052 16.2203 0.018548
2457616.67774 16.2254 0.025301
2457616.69531 16.2554 0.025759
2457616.70696 16.2151 0.022699
2457616.72050 16.2352 0.025081
2457617.47241 16.1967 0.023269
2457617.49031 16.2338 0.020832
2457617.50805 16.2391 0.023851
2457617.55439 16.2325 0.018492
2457617.57214 16.2247 0.016426
2457617.58991 16.2268 0.017309
2457617.60856 16.2147 0.027320
2457617.62683 16.2348 0.019367
2457617.66244 16.2023 0.019683
2457617.68859 16.2257 0.019403
2457617.70630 16.2224 0.025333
2457617.71935 16.2082 0.025145
2457618.46855 16.2599 0.034987
2457618.48640 16.2091 0.018700
2457618.50388 16.2350 0.017092
2457618.52188 16.2212 0.017599
2457618.54483 16.2542 0.024103
2457618.57008 16.2264 0.023517
2457618.58778 16.2584 0.022342
2457618.60543 16.2150 0.021496
2457618.62291 16.2425 0.028685
2457618.64149 16.2217 0.018572
2457618.67013 16.2299 0.019315
2457618.68771 16.2190 0.019624
2457618.70103 16.2081 0.019409
2457618.71432 16.2270 0.021345
2457621.47846 16.2354 0.019942
2457621.49655 16.1480 0.034357
2457621.52505 16.2196 0.031896
2457621.54510 16.2435 0.022775
2457621.56333 16.2138 0.019067
2457621.58181 16.1794 0.018159
2457621.60054 16.2241 0.024626
2457621.62405 16.2599 0.021408
2457621.64956 16.2173 0.018054
2457621.66781 16.2028 0.023743
2457621.68671 16.2187 0.020394
2457621.69260 16.2062 0.021161
2457621.70574 16.2130 0.022978
2457622.47520 16.1953 0.026871
2457622.49368 16.2158 0.020255
2457622.51634 16.2128 0.027380
2457622.54782 16.2184 0.034585
2457622.56558 16.2396 0.022150
2457622.58346 16.2082 0.018801
2457622.60118 16.2129 0.020192
2457622.61875 16.2254 0.022234
2457622.64726 16.1910 0.022758
2457622.66474 16.2006 0.022628
2457622.68376 16.2174 0.023483
2457622.68822 16.1776 0.024032
2457622.70183 16.1155 0.022670
2457623.46993 16.2606 0.029940
2457623.48749 16.2182 0.019318
2457623.50893 16.2027 0.024576
2457623.53923 16.2497 0.024067
2457623.55709 16.2624 0.018916
2457623.57516 16.2236 0.021921
2457623.59376 16.2054 0.019141
2457623.61128 16.2346 0.017589
2457623.63311 16.2043 0.023665
2457623.65807 16.2139 0.022602
2457623.67600 16.2067 0.021520
2457623.68626 16.1942 0.026705
2457623.68772 16.2106 0.022078
2457623.70072 16.2008 0.027660
2457624.48620 16.2068 0.024049
2457624.50688 16.2255 0.021885
2457624.53379 16.2144 0.019437
2457624.59722 16.2234 0.018815
2457624.61498 16.2029 0.018675
2457624.63299 16.2036 0.021163
2457624.66261 16.2038 0.020053
2457624.68617 16.2003 0.019880
2457624.69960 16.2037 0.023358
2457625.46680 16.2531 0.038437
2457625.48587 16.2237 0.023152
2457625.50660 16.2484 0.017800
2457625.53006 16.2189 0.022494
2457625.55924 16.2376 0.023517
2457625.57796 16.2456 0.019499
2457625.59628 16.1601 0.018614
2457625.61445 16.2286 0.017128
2457625.63279 16.2058 0.017089
2457625.65444 16.2407 0.018851
2457625.68245 16.2381 0.019785
2457625.69574 16.2352 0.019610
2457626.46927 16.2262 0.032510
2457626.48698 16.2185 0.020581
2457626.50468 16.2313 0.038300
2457626.52377 16.2369 0.025591
2457626.54507 16.2281 0.031574
2457626.57087 16.2270 0.022953
2457626.58883 16.2244 0.021119
2457626.61812 16.2383 0.021771
2457626.63591 16.1908 0.018063
2457626.65403 16.2147 0.017508
2457626.67829 16.2177 0.017455
2457626.69206 16.2468 0.021666
2457629.47437 16.0645 0.036513
2457629.49237 16.1924 0.027145
2457629.51256 16.1040 0.024300
2457629.53170 16.2252 0.023213
2457629.55192 16.2427 0.024014
2457629.59542 16.0665 0.026197
2457629.62033 16.1883 0.022293
2457629.63862 16.1976 0.018901
2457629.65959 16.2338 0.019007
2457629.67796 16.2092 0.022666
2457629.69319 16.2195 0.022217
2457630.48307 16.2381 0.019831
2457630.50543 16.2285 0.015832
2457630.53055 16.2374 0.020474
2457630.56922 16.2390 0.021858
2457630.59232 16.2209 0.026649
2457630.61026 16.2398 0.021861
2457630.64103 16.2069 0.017147
2457630.65938 16.2232 0.018381
2457630.67552 16.2294 0.015876
2457630.68863 16.2045 0.017459
2457631.48996 16.2409 0.022775
2457631.51235 16.2457 0.018852
2457631.53018 16.2347 0.021291
2457631.56573 16.2094 0.018063
2457631.58356 16.2318 0.019853
2457631.60157 16.2278 0.019721
2457631.62027 16.1374 0.024191
2457631.63867 16.2321 0.023678
2457631.66355 16.2210 0.019970
2457631.69078 16.2259 0.020951
2457632.57562 16.2305 0.016735
2457632.59333 16.2197 0.016096
2457632.61063 16.2167 0.016922
2457632.63037 16.2265 0.019197
2457632.65727 16.2232 0.018768
2457632.68415 16.2157 0.016638
2457633.47837 16.2171 0.019711
2457633.49730 16.2318 0.017519
2457633.51797 16.2211 0.023066
2457633.53846 16.1707 0.020739
2457633.55629 16.1521 0.020170
2457633.58471 16.2237 0.019279
2457633.60272 16.2094 0.019872
2457633.62150 16.1850 0.020154
2457633.64081 16.2330 0.025573
2457633.66050 16.1809 0.026921
2457636.48025 16.1685 0.026679
2457636.50103 16.2153 0.020803
2457636.52359 16.2346 0.022151
2457636.54918 16.2251 0.020307
2457636.57096 16.2386 0.023222
2457636.57358 16.2195 0.020149
2457636.59430 16.1707 0.020324
2457636.61298 16.2310 0.024555
2457636.63070 16.2103 0.024548
2457636.66334 16.1624 0.024047
2457636.67665 16.2089 0.025262
2457637.47930 16.2635 0.020960
2457637.49841 16.2314 0.018495
2457637.51600 16.2013 0.016422
2457637.53395 16.2194 0.018079
2457637.55180 16.2266 0.017009
2457637.58186 16.2238 0.016924
2457637.59932 16.2211 0.017703
2457637.61698 16.1775 0.018213
2457637.63611 16.2020 0.024916
2457637.65572 16.0952 0.029652
2457637.66910 16.1530 0.024172
2457638.50440 16.2288 0.029270
2457638.52692 16.2374 0.025492
2457638.55144 16.1872 0.035452
2457638.56970 16.2230 0.028855
2457638.58820 16.1935 0.032338
2457638.59174 16.2327 0.024150
2457638.61356 16.2444 0.020067
2457638.63177 16.2130 0.019679
2457638.65220 16.2144 0.024345
2457639.48371 16.2051 0.031139
2457639.50201 16.2159 0.019783
2457639.53769 16.2405 0.023724
2457639.58395 16.2569 0.017220
2457639.60174 16.2276 0.023501
2457639.61924 16.2259 0.020232
2457639.63665 16.2234 0.018848
2457639.64127 16.2457 0.018561
2457639.65467 16.2663 0.022334
2457640.48174 16.2205 0.028572
2457640.52898 16.2253 0.030375
2457640.54804 16.2162 0.018241
2457640.56581 16.2119 0.027062
2457640.60112 16.2046 0.031785
2457640.62112 16.2259 0.020669
2457640.63866 16.2413 0.021033
2457640.65197 16.2023 0.021540
2457641.48475 16.1941 0.027619
2457641.51979 16.2258 0.027437
2457641.53155 16.2410 0.035138
2457641.54910 16.2114 0.023593
2457641.59636 16.2482 0.025592
2457641.61416 16.2255 0.026083
2457641.63213 16.2383 0.032670
2457641.63646 16.2242 0.029967
2457641.64962 16.2334 0.032784
2457642.49272 16.2689 0.038277
2457642.51061 16.2527 0.028637
2457642.53947 16.2119 0.031303
2457642.57776 16.2774 0.029862
2457642.61598 16.2697 0.033151
2457642.63465 16.2527 0.030031
2457643.49874 16.1226 0.028049
2457643.52611 16.2902 0.020221
2457643.54389 16.2197 0.020976
2457643.56178 16.2018 0.021752
2457643.57954 16.2770 0.031383
2457643.60065 16.2175 0.027881
2457643.63011 16.2578 0.024580
2457643.64339 16.2704 0.032186
2457644.47469 16.2003 0.037764
2457644.49252 16.3041 0.029728
2457644.51085 16.1886 0.025923
2457644.54738 16.2169 0.035020
2457645.54631 16.2510 0.031761
2457645.56402 16.2332 0.029518
2457645.58202 16.2099 0.025616
2457645.59987 16.1756 0.027722
2457645.62117 16.2019 0.023004
2457645.62836 16.1433 0.028060
2457645.64140 16.1134 0.033171
2457647.47693 16.1710 0.034744
2457647.50235 16.2646 0.021459
2457647.52004 16.2263 0.019573
2457647.53754 16.2329 0.021969
2457647.55508 16.2348 0.019792
2457647.57669 16.2342 0.020552
2457647.60356 16.2593 0.021509
2457647.61969 16.2307 0.023230
2457647.63294 16.2038 0.031390
2457648.47700 16.2344 0.029702
2457648.49469 16.2325 0.018380
2457648.51246 16.2408 0.025679
2457648.53073 16.2158 0.020416
2457648.54944 16.2478 0.017798
2457648.57861 16.2091 0.020086
2457648.59638 16.2126 0.020796
2457648.61533 16.2317 0.028193
2457648.62853 16.2375 0.023405
2457649.49492 16.2166 0.021116
2457649.51290 16.2165 0.027306
2457649.53042 16.2057 0.018929
2457649.55988 16.2121 0.022494
2457649.58185 16.1920 0.023645
2457649.60024 16.2262 0.022900
2457649.61536 16.2563 0.025283
2457649.62879 16.2327 0.026152
2457650.48590 16.2246 0.028561
2457650.50910 16.1889 0.023849
2457650.53147 16.1339 0.028236
2457650.55915 16.1812 0.025226
2457650.57039 16.1381 0.027794
2457650.58955 16.2231 0.025310
2457650.60737 16.2087 0.022909
2457650.61182 16.2643 0.024242
2457650.62520 16.2377 0.022603
2457651.47899 16.2032 0.034017
2457651.49736 16.1859 0.023776
2457651.52090 16.1674 0.021233
2457651.54577 16.2215 0.019156
2457651.56385 16.2526 0.027267
2457651.58178 16.2213 0.024838
2457651.60003 16.2199 0.022646
2457651.60902 16.2222 0.024925
2457651.62368 16.2193 0.027382
2457652.49113 16.2132 0.023456
2457652.50852 16.2155 0.020725
2457652.53917 16.2390 0.026369
2457652.55832 16.2270 0.022653
2457652.57605 16.2060 0.019527
2457652.59401 16.2328 0.019526
2457652.60653 16.2152 0.024764
2457652.61992 16.2123 0.023623
2457653.49270 16.2086 0.020821
2457653.51124 16.2174 0.019208
2457653.55641 16.2240 0.018795
2457653.57541 16.2066 0.021192
2457653.59541 16.1807 0.028626
2457653.60243 16.2265 0.022772
2457653.61659 16.2294 0.021588
2457654.49392 16.2119 0.018611
2457654.51710 16.1909 0.018594
2457654.53828 16.2193 0.019719
2457654.56397 16.2252 0.018216
2457654.58319 16.2331 0.018544
2457654.60434 16.1787 0.023860
2457654.61768 16.2012 0.022158
2457655.49564 16.2068 0.019294
2457655.51427 16.2439 0.017596
2457655.53614 16.2282 0.022800
2457655.56194 16.2337 0.019052
2457655.57970 16.2141 0.019560
2457655.61147 16.2656 0.020528
2457655.50042 16.2097 0.018160
2457656.51859 16.2241 0.016832
2457656.53602 16.1918 0.017792
2457656.56503 16.2641 0.025006
2457656.58530 16.2135 0.023408
2457656.59570 16.2039 0.023252
2457656.61016 16.2255 0.019571
2457657.49406 16.2116 0.020483
2457657.51159 16.2163 0.017862
2457657.53097 16.2236 0.021286
2457657.55098 16.2209 0.016939
2457657.58195 16.2342 0.036546
2457657.59313 16.2479 0.020357
2457657.60820 16.2400 0.021737
2457658.49937 16.2367 0.025528
2457658.51843 16.2474 0.025039
2457658.53910 16.2728 0.025898
2457658.55994 16.2291 0.021713
2457658.58341 16.1936 0.020666
2457658.59199 16.2154 0.021684
2457659.48246 16.1834 0.033966
2457659.50823 16.1984 0.027848
2457659.52626 16.2047 0.024604
2457659.54403 16.2079 0.028394
2457659.56359 16.2190 0.031355
2457659.58871 16.2302 0.020415
2457659.60217 16.2078 0.018874
2457660.51533 16.2308 0.018695
2457660.54044 16.2151 0.019998
2457660.55954 16.2320 0.018544
2457660.57765 16.2064 0.018497
2457660.58385 16.2182 0.017892
2457660.59730 16.2498 0.019485
2457661.48811 16.2179 0.017940
2457661.50602 16.2029 0.019141
2457661.52386 16.2450 0.018926
2457661.55256 16.2268 0.018682
2457661.57055 16.2336 0.018338
2457661.57994 16.2481 0.019144
2457661.59415 16.2375 0.018859
2457662.47937 16.2098 0.025106
2457662.49714 16.2107 0.017706
2457662.51565 16.2431 0.023720
2457662.53354 16.1943 0.020382
2457662.54383 16.2196 0.023593
2457662.57686 16.2010 0.021311
2457662.58506 16.2025 0.020639
2457662.59848 16.2167 0.020206
2457663.48547 16.2403 0.036013
2457663.51100 16.2282 0.019362
2457663.53147 16.2004 0.021228
2457663.55073 16.2146 0.020600
2457663.56364 16.2010 0.022942
2457663.58691 16.2387 0.019320
2457664.48228 16.2327 0.031777
2457664.50130 16.2107 0.020090
2457664.52370 16.2357 0.019672
2457664.54964 16.2301 0.020658
2457664.56761 16.2384 0.021868
2457664.57362 16.2306 0.022009
2457664.58714 16.2464 0.022717
2457665.51624 16.1913 0.033851
2457666.49274 16.2539 0.024206
2457666.51126 16.2437 0.019434
2457666.52944 16.2328 0.020234
2457666.54752 16.2223 0.019557
2457666.56679 16.2379 0.024039
2457666.58016 16.2276 0.023734
2457667.51417 16.2760 0.025196
2457667.53302 16.2203 0.022703
2457667.56225 16.2155 0.020422
2457667.57624 16.2536 0.021091
2457668.50558 16.2182 0.018712
2457668.52443 16.2395 0.022092
2457668.55446 16.2297 0.022044
2457668.56264 16.2301 0.022246
2457668.57613 16.2411 0.022340
2457669.49515 16.2059 0.024007
2457669.51382 16.2035 0.020658
2457669.53171 16.2384 0.022675
2457669.54908 16.2185 0.023784
2457669.55802 16.2277 0.025312
2457669.57074 16.2258 0.028671
2457670.49726 16.2003 0.023135
2457670.54236 16.2675 0.023252
2457670.55585 16.1873 0.024496
2457670.57221 16.2272 0.022346
2457671.50001 16.2392 0.023180
2457671.52541 16.1878 0.019373
2457671.54365 16.2343 0.022117
2457671.55124 16.2215 0.021062
2457671.56467 16.2588 0.029951
2457672.51550 16.1740 0.021772
2457672.53523 16.1352 0.032131
2457673.52160 16.1969 0.019753
2457673.54064 16.2107 0.019552
2457673.55117 16.2200 0.019089
2457673.56462 16.2123 0.024965
2457675.49405 16.2473 0.021550
2457675.51200 16.2410 0.023110
2457675.54074 16.1748 0.022087
2457675.55433 16.2257 0.024471
2457676.48793 16.2418 0.025945
2457676.51778 16.2127 0.025807
2457676.53644 16.2064 0.024735
2457676.54991 16.1974 0.037262


==> anc/phot_ob160980_KMT-S_I.dat <==
2457441.62913 16.3725 0.030126
2457442.58878 16.3572 0.039720
2457442.61422 16.3519 0.029366
2457442.63752 16.3056 0.040699
2457443.57807 16.3425 0.031295
2457443.60401 16.3520 0.026654
2457443.63064 16.3370 0.024065
2457446.56927 16.3217 0.035691
2457446.61776 16.4237 0.030560
2457447.59878 16.3619 0.026307
2457447.62435 16.3680 0.022173
2457448.56618 16.3582 0.031915
2457448.59078 16.3593 0.033960
2457448.63539 16.3665 0.026224
2457449.58605 16.4204 0.031502
2457449.60993 16.3541 0.028083
2457449.63539 16.3187 0.031806
2457450.56622 16.3578 0.034872
2457450.59607 16.3626 0.028758
2457450.62786 16.3791 0.030931
2457451.62899 16.3507 0.030667
2457452.57346 16.3949 0.023909
2457452.59651 16.3876 0.023313
2457452.62027 16.3532 0.036772
2457452.64443 16.3954 0.043331
2457454.59472 16.3503 0.026903
2457454.61852 16.3596 0.029017
2457457.54275 16.3659 0.023326
2457457.56539 16.3939 0.021840
2457457.60159 16.3900 0.019077
2457457.62632 16.3711 0.020142
2457457.64812 16.3915 0.029484
2457459.57399 16.3268 0.030439
2457459.59515 16.3745 0.028907
2457459.61893 16.3567 0.022854
2457459.64100 16.3956 0.025556
2457460.55678 16.3761 0.027541
2457460.57794 16.3348 0.026683
2457460.59902 16.3417 0.024481
2457460.62028 16.3641 0.022404
2457460.64488 16.3109 0.023716
2457462.54015 16.3793 0.028481
2457462.56821 16.3562 0.025749
2457462.58924 16.3465 0.024690
2457462.61012 16.3562 0.023225
2457462.63197 16.3880 0.023177
2457462.65241 16.4004 0.028180
2457464.53068 16.3380 0.026751
2457464.55593 16.3858 0.021910
2457464.57876 16.4050 0.025475
2457464.60205 16.3765 0.025028
2457464.62571 16.3727 0.022490
2457465.56929 16.3199 0.025479
2457465.59139 16.3796 0.028872
2457465.61379 16.3543 0.026268
2457465.63654 16.3460 0.022739
2457467.51629 16.3015 0.034665
2457467.53847 16.3380 0.027332
2457467.56389 16.3520 0.023520
2457467.59618 16.3695 0.023080
2457467.63451 16.3649 0.021755
2457467.65706 16.3996 0.027293
2457476.48990 16.3649 0.051831
2457476.53325 16.3610 0.033485
2457476.55515 16.3657 0.026203
2457476.58747 16.4076 0.057775
2457476.60926 16.3491 0.025749
2457476.63348 16.3449 0.026200
2457476.65513 16.3518 0.030153
2457479.50361 16.3531 0.032191
2457479.52348 16.3277 0.026313
2457479.54753 16.3506 0.026425
2457479.60303 16.3355 0.029281
2457480.59312 16.3807 0.033890
2457480.61052 16.3340 0.026538
2457481.48758 16.3768 0.021881
2457481.56833 16.3792 0.023423
2457481.58633 16.3683 0.021886
2457481.60565 16.4169 0.022997
2457481.62392 16.3616 0.022112
2457481.64251 16.3244 0.023335
2457481.66372 16.3677 0.026597
2457482.46993 16.3447 0.028655
2457482.48861 16.3959 0.024638
2457482.51965 16.3336 0.025887
2457482.53989 16.3641 0.024748
2457482.55891 16.3291 0.027751
2457482.57621 16.3944 0.023306
2457482.59411 16.3670 0.023550
2457482.61126 16.3767 0.020243
2457482.62912 16.3725 0.020478
2457482.65128 16.3656 0.020029
2457486.46454 16.3745 0.021959
2457486.48029 16.3750 0.021892
2457486.49254 16.3718 0.021315
2457486.50393 16.3609 0.021491
2457486.51871 16.3677 0.019120
2457486.53069 16.3898 0.020458
2457488.49395 16.3199 0.023770
2457488.54849 16.3630 0.022036
2457488.56719 16.3608 0.024355
2457488.58577 16.3817 0.025237
2457488.60398 16.3734 0.026377
2457488.60853 16.3702 0.024094
2457488.63351 16.3524 0.020300
2457488.65434 16.3821 0.021056
2457489.47723 16.3796 0.024021
2457489.49514 16.3469 0.028900
2457489.51407 16.3439 0.026311
2457489.53174 16.3187 0.022659
2457489.56420 16.3987 0.022310
2457489.58179 16.3346 0.022889
2457489.60101 16.3801 0.022301
2457489.64672 16.3608 0.024376
2457490.44878 16.3572 0.123011
2457490.47180 16.3474 0.081485
2457490.49392 16.3976 0.035868
2457490.51159 16.4002 0.021521
2457490.52956 16.3677 0.023826
2457490.55126 16.3650 0.023613
2457490.57601 16.3639 0.031134
2457490.61115 16.3707 0.021483
2457490.63216 16.3630 0.026651
2457490.65201 16.3473 0.100211
2457491.45746 16.3871 0.058505
2457491.47627 16.3678 0.025028
2457491.49430 16.3431 0.026662
2457491.51511 16.3215 0.030855
2457491.53242 16.3764 0.023090
2457491.55119 16.3695 0.023190
2457491.58452 16.3466 0.021001
2457491.60186 16.3386 0.023858
2457491.62050 16.3684 0.028130
2457491.64175 16.3739 0.020777
2457491.66152 16.3649 0.018478
2457492.45262 16.3824 0.034459
2457492.47113 16.3189 0.024387
2457492.48953 16.3618 0.025962
2457492.50837 16.3525 0.021916
2457492.52836 16.3999 0.021508
2457492.54778 16.3798 0.023386
2457492.55081 16.3693 0.020381
2457492.57969 16.3817 0.025210
2457492.60933 16.3566 0.020231
2457492.62878 16.3454 0.024947
2457492.65629 16.3735 0.021685
2457492.67979 16.3024 0.037641
2457493.45141 16.3390 0.032203
2457493.47350 16.3668 0.023193
2457493.49190 16.3462 0.021757
2457493.51062 16.3616 0.030303
2457493.52947 16.3734 0.020705
2457493.54848 16.3811 0.019744
2457493.56755 16.4009 0.024733
2457493.59821 16.3617 0.027993
2457493.61706 16.4046 0.023522
2457493.64318 16.3567 0.024419
2457493.66307 16.3553 0.023711
2457494.44358 16.3461 0.036906
2457494.46266 16.3683 0.028478
2457494.48113 16.3671 0.027145
2457494.50004 16.3669 0.042380
2457494.52057 16.3664 0.028357
2457494.53929 16.3307 0.022737
2457494.56423 16.3829 0.023378
2457494.59403 16.3582 0.023263
2457494.61476 16.4041 0.021752
2457494.63506 16.3818 0.020458
2457494.65443 16.3783 0.021464
2457494.67631 16.3994 0.028091
2457496.46414 16.3769 0.024859
2457496.48281 16.3762 0.029871
2457496.50144 16.3711 0.021741
2457496.51992 16.3753 0.023839
2457496.53863 16.3774 0.018062
2457496.59170 16.3752 0.023989
2457496.64346 16.3827 0.019535
2457496.66216 16.3738 0.021180
2457497.45478 16.3338 0.027789
2457497.47321 16.3942 0.022820
2457497.49216 16.3659 0.022423
2457497.51082 16.3420 0.026876
2457497.53503 16.3457 0.034650
2457497.55347 16.3812 0.025188
2457497.57618 16.3719 0.024542
2457497.59882 16.3605 0.044329
2457497.62788 16.4330 0.173884
2457498.43344 16.3942 0.041335
2457498.45402 16.3825 0.029422
2457498.47492 16.3722 0.025446
2457498.49566 16.3874 0.023549
2457498.52682 16.3722 0.023458
2457498.54585 16.3827 0.021786
2457498.56422 16.3844 0.022820
2457498.58253 16.3901 0.020348
2457498.61768 16.3921 0.020161
2457498.65017 16.3165 0.023625
2457498.66863 16.3895 0.025092
2457502.43510 16.3165 0.034249
2457502.45135 16.3474 0.030051
2457502.46345 16.3947 0.033122
2457502.47605 16.3239 0.030748
2457502.48822 16.3677 0.026911
2457502.50030 16.3595 0.027223
2457502.51233 16.3773 0.028298
2457502.52775 16.3553 0.023560
2457502.53997 16.3612 0.026119
2457502.55245 16.3625 0.025043
2457502.56885 16.3954 0.026354
2457502.58713 16.3666 0.024609
2457502.60575 16.3896 0.029034
2457503.42669 16.3297 0.046642
2457503.44128 16.3759 0.032160
2457503.45409 16.3108 0.035409
2457503.46915 16.3078 0.033259
2457503.48161 16.3224 0.029823
2457503.50021 16.3566 0.030369
2457503.51411 16.3601 0.033673
2457503.52971 16.3453 0.027883
2457503.55031 16.3295 0.028738
2457503.56281 16.3691 0.025371
2457503.57539 16.3696 0.023263
2457503.58925 16.3694 0.023182
2457503.60407 16.3868 0.023812
2457503.61725 16.3891 0.035704
2457503.63158 16.3573 0.030836
2457503.64422 16.4132 0.036584
2457503.65708 16.3590 0.033648
2457503.67081 16.3497 0.032409
2457504.44374 16.3148 0.044032
2457504.47461 16.3486 0.044743
2457504.48701 16.4187 0.035996
2457504.49925 16.3765 0.033783
2457504.51150 16.3824 0.033193
2457504.52573 16.4081 0.034113
2457504.53822 16.3619 0.035476
2457504.55063 16.3653 0.034890
2457504.56888 16.3721 0.033582
2457504.58587 16.3577 0.033118
2457504.60235 16.3735 0.044494
2457504.61847 16.4383 0.048285
2457504.63092 16.3401 0.050938
2457504.66740 16.3764 0.082362
2457505.42176 16.3373 0.044896
2457505.44659 16.3738 0.051003
2457505.46291 16.3337 0.042357
2457505.47873 16.3409 0.043565
2457505.49083 16.3249 0.044069
2457505.50289 16.3278 0.038779
2457505.51599 16.3479 0.034040
2457505.51966 16.3771 0.033152
2457505.53086 16.3781 0.041443
2457505.54336 16.3860 0.060554
2457505.56302 16.3344 0.055566
2457505.58897 16.3553 0.059151
2457505.60278 16.3797 0.044748
2457505.62383 16.3432 0.067957
2457505.63605 16.3569 0.044451
2457505.64817 16.4095 0.077785
2457505.66289 16.3067 0.036503
2457506.41427 16.3426 0.039608
2457506.42638 16.3647 0.034824
2457506.43857 16.3674 0.037472
2457506.45065 16.3386 0.035601
2457506.46386 16.3799 0.035741
2457506.47670 16.3891 0.034091
2457506.49606 16.3754 0.028127
2457506.50860 16.3695 0.027375
2457506.52109 16.3291 0.029514
2457506.53357 16.3383 0.028798
2457506.54603 16.3533 0.031145
2457506.55848 16.3466 0.028648
2457506.57065 16.3648 0.027482
2457506.58512 16.3871 0.030571
2457506.60338 16.3638 0.021401
2457506.61780 16.3565 0.021000
2457506.63435 16.3886 0.021613
2457506.65017 16.3587 0.025503
2457506.66357 16.4076 0.024253
2457507.41588 16.3900 0.031631
2457509.41129 16.3080 0.027622
2457509.42345 16.3531 0.023090
2457509.43674 16.3213 0.024078
2457509.45022 16.3643 0.022143
2457509.46628 16.3849 0.023654
2457509.47906 16.3464 0.021156
2457509.49588 16.3702 0.023386
2457509.51701 16.3426 0.022847
2457509.53141 16.3366 0.023576
2457509.54328 16.3792 0.023262
2457509.55603 16.3765 0.024662
2457509.56884 16.3735 0.023010
2457509.58177 16.3398 0.022607
2457509.59857 16.3676 0.021636
2457509.61138 16.3766 0.021210
2457509.62327 16.3386 0.022862
2457509.63553 16.3664 0.023337
2457509.66231 16.3609 0.022621
2457510.41717 16.3724 0.021712
2457510.42887 16.3736 0.022454
2457510.44102 16.3690 0.020295
2457510.45338 16.3682 0.018699
2457510.46574 16.3794 0.021449
2457510.48112 16.4020 0.017913
2457510.49393 16.3891 0.018165
2457510.50842 16.4096 0.019155
2457510.52110 16.3394 0.058545
2457510.54440 16.3846 0.019079
2457510.55599 16.3613 0.044273
2457510.56992 16.3755 0.020528
2457510.58512 16.3807 0.018489
2457510.59806 16.3653 0.020231
2457510.61096 16.3693 0.033616
2457510.62398 16.3580 0.021598
2457510.63729 16.3681 0.021000
2457510.64996 16.3884 0.023990
2457510.66229 16.3915 0.027974
2457511.41385 16.3428 0.022034
2457511.42933 16.3799 0.019669
2457511.44084 16.3304 0.018572
2457511.45300 16.3942 0.020341
2457511.46659 16.3524 0.019635
2457511.47931 16.3623 0.020075
2457511.49148 16.3559 0.022501
2457511.50329 16.3805 0.020198
2457511.50685 16.3540 0.023933
2457511.51769 16.3592 0.021765
2457511.53156 16.3614 0.019261
2457511.55121 16.3667 0.022202
2457511.56668 16.3885 0.032160
2457511.58233 16.3680 0.026535
2457511.59972 16.3384 0.024298
2457511.61196 16.3620 0.022179
2457511.62367 16.3904 0.036573
2457511.63681 16.3756 0.030681
2457511.64909 16.3534 0.024462
2457511.65255 16.3937 0.021212
2457511.67064 16.4161 0.024964
2457512.40577 16.3356 0.025457
2457512.42466 16.2872 0.024741
2457512.45307 16.3345 0.023815
2457512.46427 16.3310 0.021787
2457512.47579 16.3436 0.023066
2457512.48712 16.3240 0.026026
2457512.49875 16.2838 0.020550
2457512.51008 16.3471 0.028585
2457512.52289 16.3688 0.019587
2457512.53220 16.3942 0.020147
2457512.55428 16.3793 0.018647
2457512.56832 16.3927 0.021478
2457512.58169 16.3688 0.019728
2457512.60040 16.3281 0.022419
2457512.61193 16.3088 0.028923
2457512.62376 16.3267 0.024508
2457513.40004 16.3639 0.034497
2457513.41235 16.3935 0.025624
2457513.42550 16.3763 0.020585
2457513.44009 16.3980 0.021307
2457513.45276 16.3536 0.020928
2457513.46620 16.3819 0.021511
2457513.48385 16.3726 0.021802
2457513.50032 16.4040 0.021741
2457513.51771 16.3360 0.019490
2457513.53276 16.3796 0.021124
2457513.54732 16.4170 0.020836
2457513.56310 16.3711 0.017150
2457513.57706 16.3660 0.027930
2457513.59276 16.3854 0.068612
2457513.60937 16.3432 0.022098
2457513.62407 16.3855 0.028521
2457513.64677 16.3830 0.022030
2457513.66568 16.3827 0.023906
2457514.40262 16.3418 0.023152
2457514.41560 16.3844 0.023370
2457514.42813 16.3662 0.025922
2457514.44056 16.3740 0.021491
2457514.45538 16.3404 0.021309
2457514.47078 16.3177 0.022878
2457514.48364 16.3493 0.020351
2457514.49644 16.3726 0.020458
2457514.50956 16.3740 0.021464
2457514.53140 16.3787 0.025962
2457514.54526 16.3751 0.021629
2457514.56003 16.3591 0.020383
2457514.57827 16.3869 0.020062
2457514.59356 16.3562 0.019361
2457514.61341 16.3874 0.022986
2457514.62757 16.3544 0.022427
2457514.64356 16.3337 0.018846
2457514.65814 16.3462 0.020580
2457514.67105 16.3787 0.020383
2457518.39294 16.2931 0.030507
2457518.41345 16.3377 0.022299
2457518.42583 16.3149 0.023345
2457518.43845 16.3531 0.024067
2457518.45103 16.3253 0.023651
2457519.38540 16.3750 0.018754
2457519.40047 16.3932 0.021725
2457519.41503 16.3740 0.042489
2457519.42663 16.3560 0.025502
2457519.43849 16.3626 0.024996
2457519.45394 16.3647 0.026506
2457519.47140 16.3533 0.060385
2457519.48680 16.3523 0.029825
2457519.49850 16.3565 0.033479
2457519.51263 16.3468 0.029638
2457519.53507 16.3528 0.018033
2457519.56275 16.3562 0.026866
2457519.58188 16.3428 0.018658
2457519.59872 16.3463 0.019701
2457519.61044 16.3436 0.023125
2457519.62515 16.3347 0.024489
2457519.64195 16.3559 0.024022
2457519.65383 16.3374 0.023766
2457520.37912 16.3363 0.023444
2457520.39154 16.3442 0.023182
2457520.40430 16.3718 0.025554
2457520.42019 16.3818 0.024990
2457520.43209 16.3339 0.033142
2457520.45755 16.3790 0.029312
2457520.47000 16.2994 0.024373
2457520.48977 16.3825 0.039235
2457520.50370 16.3550 0.023785
2457520.51589 16.3616 0.020612
2457520.52826 16.3561 0.021910
2457520.54111 16.3636 0.023605
2457520.55588 16.3964 0.040978
2457520.56893 16.3218 0.020400
2457520.58101 16.3714 0.021392
2457520.59340 16.3420 0.044719
2457520.60568 16.3354 0.035365
2457520.62497 16.3640 0.109019
2457520.66642 16.3720 0.027072
2457520.67864 16.3531 0.022747
2457523.41115 16.2856 0.083734
2457523.42302 16.3699 0.024088
2457523.43462 16.3659 0.019614
2457523.45017 16.3331 0.019318
2457523.46612 16.3393 0.019350
2457523.47896 16.3170 0.017379
2457523.49392 16.3718 0.019229
2457523.50690 16.3517 0.018680
2457523.52050 16.3593 0.018239
2457523.53323 16.3679 0.023930
2457523.55033 16.3668 0.019970
2457523.55454 16.3503 0.018605
2457523.56898 16.3678 0.020158
2457523.58066 16.3520 0.019847
2457523.59683 16.3094 0.021151
2457523.61216 16.3876 0.022589
2457523.62403 16.3416 0.021427
2457523.63561 16.3675 0.027241
2457523.64754 16.3535 0.021344
2457523.65914 16.3275 0.020399
2457523.67036 16.3343 0.019221
2457523.68161 16.3527 0.021091
2457524.37009 16.3536 0.021132
2457524.38235 16.3252 0.021910
2457524.39499 16.3210 0.019300
2457524.40663 16.3279 0.020928
2457524.42727 16.3482 0.019605
2457524.43856 16.3597 0.021166
2457524.45458 16.3067 0.021575
2457524.46719 16.3657 0.018836
2457524.47890 16.3632 0.019210
2457524.49151 16.3812 0.017851
2457524.50641 16.3447 0.026691
2457524.51788 16.3444 0.022417
2457524.53007 16.3637 0.028703
2457524.54584 16.3672 0.017231
2457524.56476 16.3783 0.023150
2457524.57616 16.3600 0.025081
2457524.58818 16.3525 0.020601
2457524.60026 16.3279 0.022009
2457524.61312 16.3259 0.023035
2457524.62489 16.3520 0.020110
2457524.63628 16.3760 0.021228
2457524.64839 16.3639 0.021102
2457524.66292 16.3642 0.023695
2457524.67456 16.3766 0.025173
2457525.36742 16.3523 0.024171
2457525.38297 16.2982 0.023922
2457525.39864 16.3311 0.022396
2457525.41183 16.3644 0.021851
2457525.42935 16.3655 0.021500
2457525.44255 16.3641 0.019347
2457525.45539 16.3613 0.018852
2457525.46751 16.3347 0.020286
2457525.48032 16.3407 0.019297
2457525.49261 16.3578 0.019391
2457525.50671 16.3606 0.018750
2457525.52407 16.3567 0.022851
2457525.55165 16.3518 0.021717
2457525.56565 16.3670 0.018766
2457525.57823 16.3562 0.019917
2457525.59008 16.3224 0.021511
2457525.60329 16.3322 0.022305
2457525.61692 16.3480 0.018620
2457526.36635 16.3038 0.028907
2457526.37825 16.3054 0.026455
2457526.38963 16.2764 0.025361
2457526.40894 16.3659 0.028650
2457526.42057 16.3460 0.026839
2457526.43204 16.3630 0.023923
2457526.44325 16.3605 0.024051
2457526.45625 16.3735 0.022946
2457526.46907 16.3237 0.025277
2457526.48107 16.3418 0.024824
2457526.49543 16.3137 0.023235
2457526.49821 16.3200 0.024477
2457526.51011 16.3451 0.023196
2457526.52345 16.3630 0.022586
2457526.55906 16.3654 0.025403
2457526.57088 16.3607 0.025066
2457526.58254 16.3251 0.026265
2457526.59509 16.3407 0.025312
2457526.60720 16.3422 0.027601
2457526.62011 16.3366 0.028494
2457526.63142 16.3469 0.023654
2457526.64285 16.3313 0.026629
2457529.36437 16.3492 0.036430
2457529.38020 16.2971 0.031052
2457529.39267 16.3223 0.032658
2457529.40490 16.3785 0.036013
2457529.41711 16.2757 0.029790
2457529.42945 16.3533 0.034725
2457529.44172 16.3229 0.030400
2457529.45454 16.2938 0.028325
2457529.46690 16.3311 0.028959
2457529.47927 16.3065 0.030573
2457529.49874 16.2761 0.030633
2457529.51574 16.4074 0.033512
2457529.52894 16.3216 0.031738
2457529.55493 16.2895 0.038733
2457529.56744 16.3190 0.049318
2457529.58145 16.3837 0.052353
2457529.59393 16.3743 0.049208
2457529.60629 16.3040 0.045334
2457529.61918 16.2680 0.043268
2457529.63295 16.3466 0.047450
2457529.65482 16.3695 0.041032
2457529.66720 16.2727 0.038079
2457529.68011 16.2978 0.035502
2457530.37587 16.2870 0.047137
2457531.36363 16.3164 0.067627
2457531.37612 16.3515 0.063591
2457531.38881 16.3462 0.060850
2457531.41357 16.3553 0.053418
2457531.42559 16.4059 0.052218
2457531.44516 16.3543 0.052318
2457531.45819 16.3349 0.043555
2457531.47018 16.4025 0.045637
2457531.48216 16.2923 0.042722
2457531.49412 16.3666 0.042765
2457531.50608 16.3232 0.041311
2457531.51993 16.3062 0.045802
2457531.53257 16.3081 0.061727
2457531.54511 16.2870 0.061094
2457531.55738 16.2939 0.058746
2457531.60225 16.3822 0.064397
2457531.62733 16.3346 0.071840
2457531.66738 16.3471 0.139895
2457534.47490 16.3012 0.025806
2457534.48876 16.3189 0.028330
2457534.50603 16.2825 0.024553
2457534.52169 16.3298 0.023196
2457534.53426 16.3067 0.021381
2457534.54624 16.3082 0.022513
2457534.55937 16.3088 0.021295
2457534.57127 16.3023 0.031052
2457534.58251 16.3232 0.035516
2457534.59412 16.3176 0.025384
2457534.60745 16.3346 0.025227
2457534.61971 16.3029 0.022997
2457534.65072 16.3218 0.025604
2457534.67118 16.2574 0.024803
2457534.68281 16.2866 0.027102
2457535.34096 16.3103 0.032894
2457535.35333 16.3070 0.035652
2457535.36481 16.2841 0.026697
2457535.37650 16.3394 0.034998
2457535.39156 16.3006 0.025188
2457535.41077 16.3395 0.026614
2457535.42237 16.3107 0.024577
2457535.46253 16.2926 0.022704
2457535.47767 16.3074 0.025486
2457535.56509 16.3072 0.025797
2457535.57941 16.2613 0.023086
2457535.59145 16.2779 0.024309
2457535.60293 16.2992 0.028854
2457535.61844 16.3113 0.029860
2457535.62643 16.2730 0.027035
2457535.63896 16.3066 0.025991
2457535.65295 16.3220 0.028462
2457535.66533 16.2623 0.027872
2457535.68260 16.3798 0.032914
2457536.34252 16.2764 0.030686
2457536.35761 16.2464 0.025435
2457536.37143 16.2522 0.026466
2457536.38301 16.3024 0.024188
2457536.39526 16.3039 0.024940
2457536.40799 16.2752 0.025234
2457536.41975 16.3127 0.023863
2457536.43430 16.3032 0.022482
2457536.44657 16.2860 0.022855
2457536.45946 16.3014 0.022648
2457536.47956 16.3023 0.022892
2457536.49128 16.2871 0.021146
2457536.50675 16.2829 0.021826
2457536.52016 16.2979 0.022465
2457536.53315 16.2895 0.021500
2457536.54716 16.3222 0.023515
2457536.56070 16.3053 0.021620
2457536.57223 16.2486 0.023976
2457536.58434 16.3129 0.020821
2457536.59816 16.3136 0.024881
2457536.62944 16.3035 0.025690
2457536.64305 16.3505 0.031234
2457536.65511 16.3156 0.027705
2457536.66733 16.2724 0.026316
2457536.67838 16.3083 0.028298
2457537.34530 16.2213 0.036072
2457537.35714 16.2945 0.026111
2457537.36870 16.2442 0.026083
2457537.37997 16.3039 0.025688
2457537.39179 16.2683 0.022154
2457537.40706 16.2812 0.022731
2457537.42364 16.2571 0.021730
2457537.43553 16.2763 0.021545
2457537.45122 16.2540 0.021124
2457537.46283 16.2694 0.021342
2457537.47472 16.2821 0.021880
2457537.48781 16.2925 0.022098
2457537.50409 16.3003 0.023091
2457537.51935 16.2651 0.022675
2457537.53170 16.3297 0.025068
2457537.54781 16.2896 0.020802
2457537.56352 16.3054 0.025425
2457537.57573 16.2875 0.021928
2457537.59335 16.2824 0.026017
2457537.60665 16.2684 0.025871
2457537.61847 16.2478 0.024303
2457537.63095 16.3278 0.026718
2457537.64337 16.3029 0.025451
2457537.65524 16.2937 0.026370
2457537.66755 16.2575 0.025365
2457537.67904 16.2538 0.027670
2457538.33902 16.2595 0.023284
2457538.35024 16.2266 0.024159
2457538.36213 16.2462 0.023117
2457538.37356 16.2964 0.023342
2457538.38585 16.2935 0.023377
2457538.40056 16.2761 0.023506
2457538.41379 16.2835 0.020654
2457538.42977 16.2932 0.021180
2457538.44193 16.2635 0.019197
2457538.45352 16.2618 0.019117
2457538.47314 16.2880 0.020058
2457538.48514 16.2632 0.020158
2457538.49732 16.2948 0.021674
2457538.50357 16.2835 0.029654
2457538.51387 16.2690 0.021869
2457538.52996 16.2992 0.021939
2457538.54644 16.2413 0.020023
2457538.55845 16.2541 0.018679
2457538.56996 16.2399 0.022031
2457538.58117 16.2627 0.024764
2457538.59337 16.2865 0.025111
2457538.60840 16.2604 0.024210
2457538.62341 16.2990 0.022962
2457538.64083 16.2844 0.024076
2457538.65600 16.2879 0.023860
2457538.66833 16.2997 0.026358
2457538.68025 16.3142 0.028658
2457539.33182 16.2139 0.023405
2457539.34725 16.2893 0.022962
2457539.35978 16.2636 0.025911
2457539.37140 16.2451 0.032522
2457539.38707 16.2387 0.027568
2457539.40269 16.2859 0.024728
2457539.41541 16.2286 0.026042
2457539.42724 16.2792 0.019165
2457539.44291 16.2546 0.018419
2457539.45447 16.2630 0.019826
2457539.46615 16.2306 0.038821
2457539.47832 16.2751 0.031373
2457539.49125 16.2969 0.028228
2457539.50474 16.2832 0.025290
2457539.51843 16.2722 0.021682
2457539.53781 16.2383 0.020346
2457539.54954 16.2675 0.027306
2457539.56148 16.2612 0.027333
2457539.56514 16.2565 0.046616
2457539.58764 16.2562 0.075912
2457539.61041 16.2985 0.067421
2457539.62397 16.2752 0.032503
2457539.64699 16.2441 0.026009
2457539.65840 16.2464 0.025264
2457539.67678 16.3041 0.040734
2457540.36312 16.2766 0.029076
2457540.37528 16.2734 0.021287
2457540.38684 16.2407 0.024536
2457540.39833 16.2800 0.022623
2457540.41008 16.2301 0.023236
2457540.42318 16.2387 0.021335
2457540.43667 16.2421 0.019369
2457540.45407 16.2488 0.020161
2457540.47456 16.2726 0.019096
2457540.48660 16.2655 0.020751
2457540.49858 16.2162 0.019563
2457540.51539 16.2728 0.019782
2457540.53027 16.2755 0.020861
2457540.54268 16.2180 0.019154
2457540.55528 16.2437 0.019135
2457540.56678 16.2307 0.019978
2457540.57946 16.2510 0.022347
2457540.60108 16.2689 0.021578
2457540.61651 16.2328 0.019504
2457540.63541 16.2751 0.020148
2457540.65002 16.2306 0.023737
2457540.66010 16.2447 0.020043
2457540.67155 16.2457 0.024365
2457541.34124 16.2857 0.028553
2457541.35350 16.2348 0.020394
2457541.36580 16.1863 0.042298
2457541.37999 16.2346 0.022234
2457541.40315 16.2516 0.026579
2457541.41595 16.2455 0.019657
2457541.42844 16.2087 0.017988
2457541.44145 16.2499 0.021363
2457541.45377 16.2476 0.028964
2457541.47003 16.2132 0.034998
2457541.48311 16.2433 0.028114
2457541.49609 16.2380 0.028956
2457541.50962 16.2425 0.023255
2457541.52261 16.2401 0.018742
2457541.54621 16.2457 0.027539
2457541.56270 16.2588 0.017085
2457541.58049 16.2252 0.042396
2457541.59381 16.2573 0.025545
2457541.60731 16.2650 0.018435
2457541.62159 16.2530 0.019090
2457541.63689 16.2442 0.028923
2457541.65748 16.2293 0.020058
2457541.66996 16.2100 0.024190
2457541.67942 16.1967 0.023424
2457542.33310 16.2530 0.057691
2457542.34905 16.2433 0.021336
2457542.36484 16.1743 0.041261
2457542.37706 16.2166 0.020573
2457542.39018 16.2514 0.020075
2457542.40236 16.2161 0.017910
2457542.41447 16.2465 0.017236
2457542.42671 16.2331 0.016799
2457542.43885 16.2351 0.017990
2457542.45151 16.2384 0.018546
2457542.46543 16.2325 0.018374
2457542.48225 16.2055 0.018908
2457542.49968 16.2282 0.017303
2457542.51391 16.2183 0.016375
2457542.52759 16.2242 0.016511
2457542.54023 16.2059 0.016244
2457542.55619 16.2262 0.016313
2457542.55932 16.2082 0.015508
2457542.57078 16.2153 0.019098
2457542.58365 16.2274 0.022621
2457542.59911 16.2127 0.020136
2457542.61216 16.2351 0.025473
2457542.62540 16.2080 0.017081
2457542.64862 16.2209 0.018280
2457542.66198 16.2202 0.020289
2457542.67910 16.1939 0.025967
2457545.32193 16.1665 0.023681
2457545.33418 16.1269 0.022962
2457545.34815 16.1664 0.020912
2457545.36131 16.1787 0.017751
2457545.37388 16.1552 0.017971
2457545.38691 16.1458 0.017143
2457545.40874 16.1596 0.019750
2457545.42110 16.1872 0.019262
2457545.43353 16.1491 0.019166
2457545.44614 16.1754 0.018199
2457545.45851 16.1659 0.018704
2457545.47171 16.1629 0.016476
2457545.48431 16.1779 0.016646
2457545.49719 16.1718 0.017604
2457545.51143 16.1445 0.018232
2457545.52639 16.1665 0.019881
2457545.54333 16.1428 0.023142
2457545.55990 16.1542 0.021674
2457545.57208 16.1808 0.027501
2457545.58467 16.1249 0.023356
2457545.59693 16.1504 0.023292
2457545.61107 16.1303 0.022243
2457545.62508 16.1562 0.024878
2457545.63764 16.1017 0.024910
2457545.64991 16.1132 0.024995
2457545.66271 16.0875 0.024462
2457545.67879 16.1432 0.034566
2457546.32230 16.1280 0.022895
2457546.33841 16.1258 0.020353
2457546.35055 16.1287 0.018046
2457546.36270 16.1150 0.017977
2457546.37849 16.1220 0.023201
2457546.39068 16.1262 0.017949
2457546.40361 16.1200 0.016747
2457546.41604 16.1205 0.017064
2457546.42844 16.1155 0.019890
2457546.44130 16.1135 0.016699
2457546.45444 16.1394 0.018851
2457546.47691 16.1312 0.016909
2457546.49286 16.1258 0.015801
2457546.50649 16.1293 0.015747
2457546.51905 16.1173 0.018065
2457546.53308 16.1044 0.016372
2457546.54589 16.1170 0.018360
2457546.55852 16.0937 0.016944
2457546.57223 16.1152 0.018317
2457546.58493 16.0974 0.018624
2457546.59737 16.1180 0.017175
2457546.62129 16.0960 0.016600
2457546.63575 16.1186 0.021663
2457546.64864 16.1026 0.019911
2457546.66070 16.1134 0.020113
2457546.67173 16.0768 0.024027
2457547.31646 16.0731 0.018286
2457547.32874 16.0748 0.018272
2457547.34166 16.1133 0.018288
2457547.35565 16.0888 0.017808
2457547.36723 16.0884 0.015889
2457547.37961 16.0773 0.016469
2457547.39630 16.0913 0.014732
2457547.41228 16.0866 0.014926
2457547.42389 16.0846 0.017171
2457547.43546 16.0961 0.016437
2457547.44703 16.1096 0.014948
2457547.45866 16.0801 0.015154
2457547.46162 16.0625 0.015632
2457547.47522 16.0883 0.016549
2457547.48912 16.1088 0.017387
2457547.50560 16.0820 0.017649
2457547.52082 16.0701 0.020730
2457547.53683 16.1018 0.018789
2457547.55335 16.1085 0.020915
2457547.56608 16.0854 0.018065
2457547.58126 16.0812 0.018221
2457547.59883 16.0579 0.019651
2457547.61323 16.0755 0.020469
2457547.62646 16.0799 0.017944
2457547.63822 16.0906 0.019701
2457547.65087 16.0887 0.019131
2457547.66259 16.0825 0.021574
2457547.67325 16.1073 0.021872
2457548.34915 16.0358 0.021491
2457548.36034 16.0317 0.020050
2457548.37179 16.0431 0.020502
2457548.38293 16.0278 0.018722
2457548.40649 16.0413 0.020714
2457548.42077 16.0465 0.017980
2457548.43237 16.0371 0.017611
2457548.44370 16.0542 0.017376
2457548.46304 16.0725 0.020364
2457548.47596 16.0396 0.016248
2457548.49578 16.0577 0.016182
2457548.50782 16.0507 0.017005
2457548.51900 16.0672 0.018149
2457548.53088 16.0318 0.018787
2457548.54253 16.0368 0.019187
2457548.55548 16.0608 0.025605
2457548.57853 16.0222 0.018068
2457548.59483 16.0063 0.019444
2457548.60970 16.0352 0.024225
2457548.62135 16.0379 0.025449
2457551.37716 15.7830 0.032776
2457551.40026 15.8166 0.023141
2457551.41191 15.8249 0.022108
2457551.42364 15.7962 0.016010
2457551.43637 15.7874 0.022358
2457551.49557 15.8436 0.023236
2457551.50926 15.8326 0.018428
2457551.52072 15.8188 0.021818
2457551.53205 15.8800 0.139303
2457552.32152 15.7177 0.030437
2457552.33339 15.6956 0.018432
2457552.34911 15.7749 0.014977
2457552.36058 15.7446 0.014551
2457552.37289 15.7377 0.015513
2457552.39402 15.7412 0.013287
2457552.40684 15.7347 0.013163
2457552.41839 15.7454 0.013233
2457552.42983 15.7365 0.013764
2457552.44405 15.7168 0.014924
2457552.45619 15.7511 0.016083
2457552.46797 15.6855 0.021347
2457552.48088 15.7405 0.014628
2457552.49360 15.7225 0.014628
2457552.50516 15.7063 0.013952
2457552.50955 15.7357 0.013868
2457552.52741 15.7270 0.015894
2457552.54083 15.7508 0.015663
2457552.55368 15.7004 0.016232
2457552.56684 15.6796 0.017693
2457552.57807 15.6572 0.016184
2457552.59010 15.6935 0.016673
2457552.59301 15.7307 0.015972
2457552.60347 15.6697 0.020631
2457552.63881 15.6599 0.052108
2457556.32668 14.7751 0.010244
2457556.35049 14.8113 0.008970
2457556.36663 14.8217 0.009001
2457556.37898 14.8100 0.008380
2457556.39159 14.8182 0.009252
2457556.40393 14.7826 0.009726
2457556.41638 14.8070 0.008234
2457556.42890 14.7929 0.008929
2457556.44159 14.7849 0.010770
2457556.46096 14.7746 0.012275
2457556.47589 14.7580 0.011489
2457556.49183 14.7760 0.010907
2457556.50759 14.7628 0.011038
2457556.51954 14.7795 0.010807
2457556.53175 14.7667 0.012423
2457556.54372 14.7458 0.010947
2457556.55731 14.7742 0.008490
2457556.59190 14.7266 0.015699
2457556.60398 14.7342 0.012490
2457556.62111 14.7525 0.011384
2457556.63322 14.7259 0.010724
2457557.27519 14.7197 0.009971
2457557.30116 14.7395 0.009608
2457557.31956 14.7362 0.008436
2457557.33915 14.7277 0.008771
2457557.35736 14.7425 0.008529
2457557.37556 14.7487 0.008562
2457557.39373 14.7415 0.009323
2457557.41204 14.7595 0.009710
2457557.43349 14.7654 0.008871
2457557.45222 14.7538 0.007974
2457557.47310 14.7552 0.009535
2457557.50301 14.7574 0.011145
2457557.52210 14.7751 0.010067
2457557.54643 14.7929 0.013608
2457557.56361 14.7952 0.011739
2457557.58245 14.7951 0.009362
2457557.60124 14.8070 0.009987
2457557.61985 14.8064 0.013789
2457558.29069 15.0311 0.039862
2457558.30912 15.0321 0.026391
2457558.32742 15.0153 0.013219
2457558.35302 15.0245 0.020150
2457558.38054 15.0182 0.012517
2457558.40000 15.0500 0.013086
2457558.41894 15.0622 0.012071
2457558.43818 15.0457 0.010214
2457558.45856 15.0442 0.018001
2457558.47890 15.0691 0.016962
2457558.50169 15.1028 0.016034
2457558.52015 15.0822 0.015347
2457558.53859 15.1158 0.015918
2457558.55737 15.1061 0.014985
2457558.58853 15.1147 0.014451
2457558.60784 15.1026 0.012809
2457558.62662 15.1535 0.013353
2457561.27570 15.6750 0.026704
2457561.29339 15.6557 0.025248
2457561.31157 15.6871 0.020836
2457561.33012 15.6961 0.021236
2457561.34861 15.7049 0.023206
2457561.36735 15.6865 0.024446
2457561.38738 15.6988 0.025353
2457561.40818 15.6813 0.023214
2457561.43298 15.6915 0.023882
2457561.45454 15.7066 0.016888
2457561.47357 15.7420 0.019265
2457561.49096 15.6888 0.021555
2457561.50806 15.7418 0.022592
2457561.52912 15.6576 0.027965
2457561.55292 15.7341 0.021215
2457561.60658 15.6778 0.027263
2457561.61827 15.6529 0.027271
2457562.27637 15.8072 0.019127
2457562.29391 15.8092 0.018664
2457562.31064 15.8187 0.016923
2457562.32795 15.8112 0.018229
2457562.34595 15.8182 0.016745
2457562.36297 15.8154 0.018666
2457562.38134 15.8376 0.021784
2457562.39892 15.8198 0.018811
2457562.41856 15.8514 0.020697
2457562.43556 15.7839 0.015983
2457562.46065 15.8241 0.016007
2457562.48684 15.8235 0.015817
2457562.50734 15.8204 0.015927
2457562.52666 15.8308 0.017662
2457562.54429 15.8149 0.018057
2457562.56309 15.8421 0.018059
2457562.58537 15.8206 0.018629
2457562.60548 15.8319 0.021483
2457562.61983 15.8530 0.023063
2457563.39700 15.8826 0.065760
2457563.41396 15.9001 0.037638
2457563.43195 15.9024 0.021912
2457563.52385 15.8919 0.029454
2457563.54056 15.9293 0.025999
2457563.55974 15.8844 0.152487
2457563.57805 15.9370 0.036490
2457563.59514 15.9333 0.022910
2457563.60815 15.9050 0.066706
2457563.62081 15.9410 0.087272
2457564.33416 15.9823 0.050453
2457564.41642 15.9630 0.021641
2457564.43471 16.0108 0.016833
2457564.45478 15.9875 0.021642
2457564.47724 16.0030 0.017151
2457564.49700 15.9699 0.030571
2457564.51533 15.9880 0.018288
2457564.53385 15.9899 0.016965
2457564.55234 15.9844 0.017875
2457564.58115 15.9757 0.019917
2457564.59864 15.9724 0.022925
2457564.62445 16.0123 0.025151
2457565.26185 16.0063 0.024529
2457565.27970 15.9749 0.027874
2457565.31751 15.9627 0.028307
2457565.33565 15.9933 0.020560
2457565.35466 16.0086 0.019425
2457565.37238 16.0212 0.016378
2457565.39374 16.0268 0.018852
2457565.44294 16.0317 0.019358
2457565.46915 16.0669 0.019082
2457565.48723 16.0330 0.022025
2457568.26920 16.0773 0.020832
2457568.28839 16.0736 0.023458
2457568.30623 16.1130 0.021993
2457568.32440 16.1109 0.018789
2457568.34187 16.1359 0.019082
2457568.36208 16.1412 0.018285
2457568.38553 16.1396 0.017693
2457568.40398 16.1419 0.017552
2457568.43862 16.1700 0.018154
2457568.45659 16.1766 0.018141
2457568.47533 16.1705 0.017389
2457568.49321 16.1727 0.018121
2457568.51267 16.1378 0.018430
2457568.53264 16.1232 0.019243
2457568.55060 16.1471 0.021352
2457568.57064 16.1497 0.019916
2457568.58773 16.1092 0.021132
2457568.59338 16.1270 0.022069
2457568.60868 16.1334 0.022924
2457569.25593 16.1522 0.028173
2457569.29120 16.1306 0.020082
2457569.31681 16.1959 0.019090
2457569.34480 16.1619 0.020045
2457569.36292 16.1868 0.022288
2457569.38155 16.2047 0.019493
2457569.40010 16.1775 0.021209
2457569.41847 16.1793 0.019098
2457569.43716 16.1557 0.018140
2457569.45570 16.1829 0.021456
2457569.47421 16.1676 0.019230
2457569.49287 16.1795 0.019262
2457569.51155 16.1825 0.017617
2457569.54155 16.1657 0.019670
2457569.56213 16.1686 0.018534
2457569.58561 16.1522 0.022007
2457569.59955 16.1701 0.023613
2457572.27455 16.2343 0.019095
2457572.29341 16.2503 0.018575
2457572.31165 16.2252 0.018395
2457572.32977 16.2238 0.017858
2457572.35169 16.2116 0.025227
2457572.36991 16.2280 0.033187
2457572.38974 16.2107 0.019774
2457572.41177 16.2429 0.022414
2457572.43797 16.2411 0.018819
2457572.45621 16.2494 0.020440
2457572.47951 16.2490 0.018640
2457572.49829 16.2535 0.019117
2457572.51665 16.2394 0.018843
2457572.53815 16.2589 0.022004
2457572.55727 16.2417 0.022060
2457572.58177 16.2711 0.026967
2457573.25155 16.2071 0.024944
2457573.26975 16.2340 0.025055
2457573.30052 16.2317 0.021240
2457573.31877 16.2553 0.020880
2457573.33698 16.2255 0.020764
2457573.35509 16.2658 0.019216
2457573.37330 16.2852 0.019009
2457573.39430 16.2607 0.019238
2457573.41628 16.2646 0.018680
2457573.43687 16.2499 0.018754
2457573.45525 16.2386 0.022675
2457573.47356 16.2541 0.023702
2457573.49560 16.2362 0.025060
2457573.52126 16.2690 0.022030
2457573.53947 16.2838 0.025572
2457573.55753 16.2672 0.025607
2457573.57606 16.2551 0.027335
2457573.59008 16.2211 0.029723
2457574.24659 16.2754 0.024701
2457574.26524 16.2185 0.027238
2457574.28312 16.2419 0.025435
2457574.30126 16.2274 0.024252
2457574.36178 16.2452 0.025565
2457574.39519 16.2638 0.024255
2457574.41741 16.2357 0.021451
2457574.41986 16.2756 0.021137
2457574.44143 16.2702 0.021071
2457574.46154 16.2498 0.021009
2457574.47987 16.2637 0.020286
2457574.49796 16.2829 0.023654
2457576.27340 16.2293 0.025722
2457576.32280 16.2677 0.025066
2457576.41686 16.2590 0.024084
2457576.43498 16.2391 0.025156
2457576.47258 16.2727 0.028323
2457576.57619 16.3077 0.027411
2457576.58900 16.3310 0.027702
2457577.24680 16.2942 0.025927
2457577.27153 16.2957 0.025145
2457577.30763 16.3041 0.022380
2457577.32597 16.2858 0.020233
2457577.34352 16.2738 0.022356
2457577.36395 16.2566 0.020713
2457577.38295 16.2891 0.020030
2457577.40250 16.2783 0.020228
2457577.42061 16.2726 0.020026
2457577.44213 16.3177 0.022022
2457577.47012 16.3007 0.022143
2457577.48745 16.2509 0.024566
2457577.51134 16.2831 0.019453
2457577.52906 16.3182 0.021406
2457577.54707 16.2687 0.020966
2457577.56669 16.2991 0.021040
2457577.58250 16.3130 0.023746
2457578.23390 16.3105 0.025459
2457578.25158 16.2635 0.027437
2457578.26864 16.2893 0.020408
2457578.31659 16.3020 0.021441
2457578.34347 16.3167 0.020109
2457578.36145 16.3389 0.018616
2457578.37998 16.3165 0.017041
2457578.40040 16.3079 0.016374
2457578.42973 16.2993 0.024403
2457578.44720 16.3163 0.028465
2457578.46444 16.2985 0.027254
2457578.48232 16.2903 0.017320
2457578.50013 16.2958 0.020327
2457578.52075 16.3086 0.017781
2457578.55023 16.2785 0.019826
2457578.56796 16.3003 0.018497
2457578.58257 16.2712 0.020891
2457579.22455 16.2999 0.024668
2457579.24411 16.2994 0.025543
2457579.26547 16.2942 0.021028
2457579.28342 16.2794 0.054828
2457579.30085 16.3332 0.031228
2457579.31870 16.3092 0.028368
2457579.33819 16.3223 0.034086
2457579.35583 16.3214 0.018090
2457579.37703 16.3044 0.017163
2457579.40076 16.3141 0.022576
2457579.42662 16.3387 0.018945
2457579.44486 16.2956 0.026538
2457579.46450 16.3123 0.019654
2457579.48961 16.3055 0.018754
2457579.50725 16.3002 0.019736
2457579.52459 16.2810 0.023635
2457579.54369 16.3319 0.022953
2457579.56558 16.3012 0.022157
2457579.57908 16.3519 0.024086
2457580.22608 16.2805 0.029799
2457580.24369 16.2695 0.026372
2457580.26197 16.3301 0.024770
2457580.31808 16.3204 0.023526
2457580.33592 16.2915 0.020451
2457580.35394 16.3245 0.020974
2457580.37411 16.3243 0.019842
2457580.39405 16.3003 0.018526
2457580.41510 16.3217 0.018440
2457580.43399 16.3163 0.017848
2457580.45210 16.3089 0.019259
2457580.47026 16.3231 0.019949
2457580.49196 16.2971 0.018089
2457580.51729 16.3054 0.022784
2457580.53534 16.3279 0.021961
2457580.55215 16.3528 0.024923
2457580.56083 16.3502 0.025827
2457580.57895 16.3605 0.029607
2457581.26106 16.2669 0.031609
2457581.27841 16.3337 0.037158
2457581.31533 16.3761 0.162828
2457581.33386 16.3047 0.043170
2457581.40598 16.2955 0.044290
2457581.42569 16.3031 0.026399
2457581.44355 16.3388 0.026812
2457581.46447 16.3298 0.020805
2457581.48201 16.3016 0.020534
2457581.49978 16.3128 0.020241
2457581.51735 16.3197 0.020389
2457581.53622 16.3444 0.021457
2457581.55379 16.3208 0.023864
2457581.56086 16.3190 0.024400
2457581.57310 16.3375 0.028674
2457582.30366 16.3078 0.020670
2457582.32132 16.3254 0.018658
2457582.33856 16.3409 0.022312
2457582.35734 16.3042 0.022055
2457582.37832 16.3313 0.021972
2457582.40062 16.3223 0.023201
2457582.41894 16.3465 0.024931
2457582.43808 16.3161 0.027829
2457582.46977 16.3178 0.022764
2457582.48930 16.3074 0.021269
2457582.53282 16.3092 0.023943
2457582.53605 16.3794 0.025699
2457582.55359 16.3226 0.030397
2457582.56778 16.3335 0.022980
2457583.23344 16.2951 0.031359
2457583.25270 16.2819 0.028320
2457583.27078 16.3541 0.030714
2457583.29023 16.2929 0.025830
2457583.38961 16.3061 0.024776
2457583.40852 16.3083 0.135852
2457583.42680 16.2990 0.024760
2457583.44673 16.3384 0.025041
2457583.46665 16.3279 0.026635
2457583.48511 16.3493 0.028028
2457583.50381 16.3296 0.025876
2457583.52604 16.2752 0.026009
2457583.54462 16.3133 0.028661
2457583.55896 16.3514 0.032033
2457584.22935 16.3067 0.029850
2457584.24764 16.3026 0.028827
2457584.27705 16.3117 0.028682
2457584.29598 16.3394 0.029050
2457584.31581 16.3227 0.024995
2457584.33387 16.3549 0.022677
2457584.35378 16.3370 0.023452
2457584.37225 16.3235 0.023949
2457584.41110 16.3439 0.027415
2457584.42927 16.3286 0.033021
2457584.45260 16.3271 0.024145
2457584.47490 16.3439 0.027923
2457584.47833 16.3316 0.025392
2457584.50218 16.3008 0.025304
2457584.52060 16.2981 0.025441
2457584.53885 16.3251 0.024049
2457584.54490 16.3356 0.026155
2457584.55876 16.2948 0.025720
2457586.31286 16.3154 0.077482
2457586.33275 16.3396 0.062457
2457586.38358 16.2962 0.051442
2457586.49781 16.3652 0.049269
2457586.51617 16.3676 0.051818
2457586.53450 16.3596 0.052878
2457586.54092 16.3425 0.051097
2457586.55655 16.3083 0.071903
2457587.24033 16.3601 0.127264
2457587.26324 16.4093 0.102982
2457587.28550 16.2911 0.105324
2457587.30633 16.3271 0.076695
2457588.23991 16.3966 0.094796
2457588.26079 16.3158 0.069580
2457588.52274 16.3805 0.050678
2457589.23137 16.4218 0.159837
2457589.28075 16.4232 0.141608
2457589.32031 16.2883 0.114782
2457589.38036 16.4199 0.138345
2457589.40007 16.3012 0.074429
2457589.41711 16.3591 0.125611
2457589.45574 16.3825 0.088483
2457589.50238 16.4129 0.145766
2457589.54244 16.3550 0.070087
2457594.27008 16.3171 0.023646
2457594.28838 16.3101 0.023754
2457594.30547 16.3198 0.021496
2457594.32224 16.2974 0.025374
2457594.35137 16.3431 0.022374
2457594.37114 16.3155 0.024807
2457594.38814 16.3276 0.023850
2457594.40603 16.3052 0.028527
2457594.42498 16.3073 0.031558
2457594.44287 16.3210 0.043782
2457594.46512 16.3930 0.033646
2457604.26966 16.2803 0.032851
2457604.29304 16.2679 0.024014
2457604.32004 16.3159 0.024829
2457604.34084 16.3388 0.025809
2457605.21460 16.3658 0.022678
2457605.23187 16.3755 0.022028
2457605.26006 16.3638 0.022085
2457605.27747 16.3799 0.018687
2457605.29503 16.3819 0.020037
2457605.31959 16.3755 0.018361
2457605.33863 16.3471 0.018420
2457605.35727 16.3623 0.017979
2457605.37419 16.3541 0.018089
2457605.40713 16.3515 0.020448
2457605.43258 16.3719 0.018017
2457605.45069 16.3691 0.027776
2457605.46921 16.3564 0.022009
2457605.48662 16.3877 0.026029
2457605.49251 16.3718 0.021873
2457605.50983 16.3746 0.026348
2457606.21291 16.3428 0.031642
2457606.21588 16.3160 0.027013
2457606.23220 16.3684 0.019771
2457606.25073 16.3245 0.019562
2457606.27019 16.3748 0.020375
2457606.28829 16.3729 0.018841
2457606.30641 16.3962 0.023327
2457606.33116 16.3817 0.019281
2457606.36003 16.3714 0.016962
2457606.37756 16.3669 0.023193
2457606.39520 16.3640 0.019806
2457606.41396 16.3527 0.022750
2457606.43306 16.3696 0.018017
2457606.45062 16.3768 0.017848
2457606.46844 16.3879 0.019539
2457606.48760 16.3452 0.019783
2457606.50059 16.3541 0.020115
2457607.21209 16.3995 0.046768
2457607.23036 16.3371 0.024386
2457607.24854 16.3697 0.034775
2457607.26721 16.3518 0.036115
2457607.28795 16.3381 0.098349
2457607.31528 16.3633 0.026187
2457607.33511 16.3682 0.076773
2457607.35340 16.3992 0.024786
2457607.37226 16.4185 0.031164
2457607.39044 16.3689 0.035589
2457607.41026 16.3432 0.044942
2457607.42810 16.3792 0.049159
2457607.44675 16.2814 0.046654
2457607.46702 16.3288 0.037510
2457607.49740 16.3810 0.081514
2457608.25562 16.3410 0.042958
2457608.28417 16.3978 0.046626
2457608.30205 16.3948 0.052489
2457608.32462 16.3452 0.040278
2457608.34308 16.3506 0.026021
2457609.21978 16.3196 0.022250
2457609.23745 16.3486 0.019511
2457609.25609 16.3402 0.019790
2457609.27326 16.3936 0.018789
2457609.29142 16.3817 0.020077
2457609.31300 16.3708 0.019897
2457609.33725 16.4016 0.020378
2457609.36164 16.3763 0.022608
2457609.38355 16.3840 0.021354
2457609.40120 16.3210 0.028303
2457609.42242 16.3683 0.023350
2457609.44481 16.3511 0.026087
2457609.46755 16.3574 0.026128
2457609.48094 16.3186 0.025135
2457609.49524 16.2893 0.030243
2457610.23492 16.3746 0.026611
2457610.25525 16.3640 0.031755
2457610.27260 16.4050 0.032516
2457610.29918 16.3921 0.031615
2457610.36302 16.3635 0.022458
2457610.38019 16.3853 0.024367
2457610.39795 16.3749 0.030573
2457610.41584 16.3766 0.022042
2457610.43321 16.4212 0.022685
2457610.45465 16.3496 0.026048
2457610.47270 16.3974 0.023353
2457610.48803 16.3417 0.021951
2457611.22586 16.4093 0.024765
2457611.24409 16.3799 0.024650
2457611.26296 16.3836 0.023287
2457611.28145 16.4043 0.026141
2457611.30375 16.3727 0.027631
2457611.33107 16.3904 0.027056
2457611.35092 16.3895 0.033692
2457611.37091 16.3765 0.027201
2457611.38980 16.3603 0.022226
2457611.40810 16.3746 0.024113
2457611.42835 16.2923 0.024588
2457611.44695 16.3682 0.028411
2457611.46575 16.2956 0.033512
2457611.47215 16.3050 0.027513
2457611.48618 16.3803 0.029173
2457612.21572 16.3572 0.030569
2457612.23376 16.3619 0.026723
2457612.25187 16.3291 0.024663
2457612.28145 16.3650 0.023707
2457612.29998 16.3539 0.026447
2457612.31881 16.3595 0.030561
2457612.33721 16.3349 0.028972
2457612.35566 16.3778 0.027820
2457612.37468 16.3650 0.033415
2457612.39383 16.3661 0.031363
2457612.41207 16.3919 0.027906
2457612.43032 16.3917 0.025385
2457612.44867 16.3561 0.028408
2457612.46855 16.3463 0.034929
2457612.48236 16.3881 0.030888
2457616.24766 16.3126 0.045137
2457616.26981 16.2894 0.044590
2457616.28824 16.3848 0.035888
2457616.30746 16.3279 0.031359
2457616.32945 16.3331 0.031666
2457616.34823 16.3508 0.034555
2457616.36701 16.3939 0.038532
2457616.38539 16.3182 0.036959
2457616.40512 16.2821 0.044856
2457616.45364 16.3044 0.042470
2457616.45993 16.3267 0.063761
2457616.47369 16.2746 0.038701
2457617.24223 16.3825 0.038900
2457617.26008 16.3311 0.038849
2457617.27986 16.3611 0.035972
2457617.30061 16.3363 0.032704
2457617.32016 16.3513 0.033995
2457617.33926 16.4128 0.040732
2457617.35800 16.3732 0.045655
2457617.37580 16.3764 0.045634
2457617.37894 16.3450 0.043192
2457617.39425 16.3813 0.299558
2457617.46177 16.3373 0.069760
2457619.31490 16.4473 0.182111
2457619.36050 16.3071 0.037241
2457621.22040 16.3346 0.026399
2457621.23897 16.3638 0.022015
2457621.25649 16.3449 0.024829
2457621.27599 16.3652 0.029334
2457621.29851 16.3653 0.023075
2457621.31710 16.3609 0.024107
2457621.33474 16.3316 0.023375
2457621.36989 16.3965 0.025060
2457621.38736 16.2799 0.030109
2457621.40520 16.4069 0.023399
2457621.42534 16.3862 0.026702
2457621.44481 16.3129 0.024421
2457621.45806 16.3646 0.025774
2457624.23324 16.3550 0.134180
2457624.25046 16.4342 0.042173
2457624.26926 16.3775 0.038062
2457624.31447 16.4210 0.023074
2457624.33596 16.3366 0.026270
2457624.35324 16.3449 0.019737
2457624.37484 16.3928 0.018122
2457624.40106 16.3908 0.022285
2457624.41854 16.4159 0.025645
2457624.43611 16.3934 0.024191
2457624.44944 16.3655 0.023314
2457625.22510 16.3766 0.023780
2457625.24365 16.3367 0.026560
2457625.26533 16.3741 0.025789
2457625.28474 16.3419 0.027564
2457625.30332 16.3722 0.026407
2457625.32204 16.3765 0.023738
2457625.34011 16.3571 0.058894
2457625.35925 16.3898 0.036356
2457625.38949 16.3929 0.024030
2457625.40790 16.3719 0.023361
2457625.42593 16.4325 0.025446
2457625.43199 16.4110 0.023705
2457625.44563 16.3851 0.025969
2457626.22081 16.4018 0.024347
2457626.24134 16.3635 0.018950
2457626.25966 16.3818 0.029691
2457626.28082 16.3679 0.041281
2457626.30393 16.3867 0.020555
2457626.32268 16.3622 0.040997
2457626.34083 16.3585 0.050987
2457626.35883 16.4174 0.077520
2457626.38072 16.3785 0.031513
2457626.40619 16.3990 0.023958
2457626.42437 16.4074 0.024048
2457626.43493 16.3898 0.023079
2457626.44852 16.3685 0.024885
2457627.22765 16.4037 0.021311
2457627.24853 16.4149 0.025841
2457627.26792 16.3578 0.022071
2457627.28615 16.3825 0.034631
2457627.30568 16.3816 0.021480
2457627.32379 16.3851 0.023871
2457627.34179 16.3684 0.021486
2457627.35983 16.3789 0.020697
2457627.38967 16.3677 0.022640
2457627.40875 16.3901 0.027193
2457627.44054 16.4092 0.030349
2457628.23014 16.3945 0.026865
2457628.24870 16.3750 0.021688
2457628.26841 16.3830 0.023665
2457628.28771 16.3752 0.026361
2457628.30633 16.3869 0.024088
2457628.32519 16.3639 0.019965
2457628.34329 16.3925 0.025591
2457628.36133 16.3600 0.021519
2457628.38474 16.3619 0.025081
2457628.41070 16.4270 0.024821
2457628.42868 16.3478 0.026793
2457628.44653 16.3747 0.027572
2457629.23539 16.3540 0.021985
2457629.25408 16.3580 0.027461
2457629.27640 16.3767 0.024526
2457629.29451 16.3836 0.021759
2457629.31301 16.3607 0.022739
2457629.33111 16.4044 0.021733
2457629.34936 16.3854 0.023354
2457629.36963 16.4190 0.025347
2457629.38812 16.3191 0.032465
2457629.41844 16.4402 0.064039
2457629.42771 16.3649 0.082100
2457629.44172 16.2802 0.051049
2457630.22642 16.3906 0.023769
2457630.24685 16.3754 0.020434
2457631.29738 16.3377 0.025188
2457631.32439 16.3370 0.024663
2457631.34173 16.3268 0.025334
2457631.35863 16.3903 0.025997
2457631.37725 16.3174 0.026665
2457631.39449 16.3534 0.025176
2457631.41196 16.3505 0.027175
2457631.41919 16.2783 0.029764
2457631.43258 16.3799 0.028679
2457632.23782 16.3721 0.022911
2457632.25659 16.2808 0.023518
2457632.40445 16.3814 0.023896
2457632.41639 16.4030 0.026155
2457632.42943 16.3782 0.028703
2457633.21956 16.2950 0.031419
2457633.23777 16.2829 0.033590
2457633.31966 16.3416 0.024186
2457633.33943 16.3233 0.026267
2457633.36006 16.3641 0.027494
2457634.22210 16.2994 0.034435
2457635.32292 16.2740 0.032299
2457636.24990 16.3191 0.023391
2457636.28094 16.3797 0.026010
2457636.30153 16.3443 0.023899
2457636.31915 16.2974 0.057099
2457636.33701 16.3978 0.300770
2457636.35514 16.3708 0.070501
2457636.41428 16.3994 0.040742
2457638.23649 16.2868 0.026406
2457638.26112 16.3628 0.024867
2457638.27944 16.3391 0.026498
2457638.29790 16.3666 0.024615
2457638.31857 16.4036 0.026213
2457638.34445 16.4075 0.037904
2457638.36168 16.3629 0.045116
2457638.40279 16.3118 0.022603
2457638.41562 16.3439 0.026056
2457639.23593 16.3111 0.024040
2457639.25483 16.3505 0.023439
2457639.27505 16.3136 0.026771
2457639.29367 16.3932 0.023184
2457639.31210 16.4020 0.024245
2457639.33202 16.3325 0.032624
2457639.35205 16.3948 0.032710
2457639.38177 16.3990 0.037541
2457639.39558 16.4513 0.046707
2457641.23447 16.2704 0.037199
2457641.25321 16.3092 0.041019
2457641.28983 16.2693 0.042100
2457641.34726 16.3061 0.066183
2457642.23726 16.4041 0.043362
2457642.26050 16.4000 0.046603
2457642.29013 16.3739 0.040874
2457642.31184 16.2784 0.036801
2457642.33000 16.3200 0.048038
2457643.23772 16.4004 0.032522
2457643.25753 16.3704 0.033791
2457643.27557 16.3791 0.032594
2457643.29365 16.4040 0.045089
2457643.31181 16.3213 0.058274
2457643.33009 16.4359 0.085985
2457643.35970 16.3468 0.084123
2457643.38691 16.3415 0.035859
2457643.40041 16.3526 0.035668
2457644.23972 16.2777 0.033479
2457644.25925 16.3884 0.034166
2457644.29307 16.3754 0.029461
2457644.31322 16.3960 0.030644
2457644.33106 16.3360 0.028735
2457644.35050 16.3400 0.029442
2457644.35349 16.3387 0.028720
2457644.36996 16.3887 0.031886
2457644.38050 16.3139 0.035612
2457644.39398 16.3435 0.030896
2457645.23936 16.3605 0.024049
2457645.25862 16.4207 0.026696
2457645.28004 16.3735 0.029269
2457645.30548 16.4460 0.042808
2457646.22666 16.3661 0.028725
2457646.24495 16.4074 0.021405
2457646.26245 16.4008 0.026809
2457646.28010 16.3585 0.022707
2457646.29988 16.3915 0.020990
2457646.31774 16.3838 0.020895
2457646.33549 16.3859 0.027863
2457646.36749 16.3946 0.027238
2457646.37621 16.4078 0.031127
2457646.38920 16.3740 0.039785
2457647.27960 16.3926 0.028811
2457647.29848 16.3416 0.028201
2457647.31626 16.3030 0.031099
2457647.33322 16.4117 0.029320
2457647.35270 16.3645 0.033630
2457649.25674 16.3750 0.029436
2457649.29804 16.3526 0.031105
2457650.27338 16.3175 0.029283
2457650.29236 16.3828 0.025749
2457650.31027 16.3677 0.024896
2457650.32787 16.3290 0.026758
2457650.34652 16.3805 0.030893
2457650.36357 16.3565 0.027936
2457650.37872 16.3365 0.028674
2457651.23893 16.3615 0.019780
2457651.26197 16.3808 0.021979
2457651.28119 16.3913 0.019087
2457651.29832 16.3828 0.027096
2457651.31595 16.3707 0.021897
2457651.34412 16.4285 0.024872
2457651.36419 16.3302 0.030294
2457651.37722 16.3831 0.031867
2457652.25741 16.3656 0.023517
2457652.27446 16.3724 0.019702
2457652.29401 16.3751 0.027679
2457652.31164 16.3915 0.021322
2457652.33001 16.3865 0.022248
2457652.35050 16.4382 0.030187
2457652.35939 16.3892 0.027199
2457652.37300 16.3870 0.026511
2457653.23353 16.3759 0.018921
2457653.25560 16.3959 0.019082
2457653.27358 16.3814 0.019206
2457653.29155 16.3709 0.021288
2457653.31799 16.3884 0.020054
2457653.34362 16.3741 0.024893
2457653.35570 16.3973 0.027029
2457653.36929 16.3768 0.026500
2457654.24156 16.3502 0.024626
2457654.25978 16.3305 0.024968
2457654.27851 16.3741 0.023782
2457654.29734 16.3605 0.026780
2457655.24177 16.3615 0.023267
2457655.26115 16.3406 0.026217
2457655.27893 16.3407 0.024531
2457655.31016 16.3558 0.022721
2457655.32805 16.3819 0.021865
2457655.34583 16.3544 0.024968
2457655.35196 16.4042 0.021827
2457655.36531 16.3891 0.024030
2457657.23873 16.3926 0.019500
2457657.25994 16.4142 0.030952
2457657.28173 16.4198 0.024394
2457657.30724 16.3111 0.028054
2457657.32728 16.2848 0.029383
2457657.34706 16.3418 0.028111
2457657.36056 16.3513 0.028743
2457660.26006 16.3781 0.021859
2457660.27800 16.4141 0.021602
2457660.29748 16.3335 0.022203
2457660.31560 16.3694 0.025416
2457660.33229 16.3946 0.022597
2457660.33639 16.3704 0.021802
2457660.34957 16.3740 0.023802
2457661.23439 16.3455 0.047090
2457661.25189 16.3952 0.022583
2457661.27009 16.4144 0.060584
2457661.28827 16.4353 0.027687
2457661.31696 16.3879 0.031287
2457661.33504 16.3689 0.024716
2457661.34872 16.3737 0.054890
2457662.23328 16.3719 0.024330
2457662.25055 16.3793 0.038119
2457662.26793 16.3869 0.022827
2457662.29331 16.3722 0.024599
2457662.31086 16.3945 0.023209
2457662.32997 16.3960 0.022615
2457662.34296 16.4040 0.025487
2457663.23287 16.3500 0.028199
2457663.25087 16.3635 0.028012
2457663.26842 16.3717 0.027963
2457663.28729 16.3829 0.027381
2457663.30450 16.3663 0.027494
2457663.32227 16.3368 0.035153
2457663.32932 16.2861 0.034512
2457663.34231 16.3593 0.030692
2457664.23717 16.3467 0.025856
2457664.25812 16.3482 0.027556
2457664.28286 16.4278 0.027128
2457664.30001 16.3685 0.029814
2457664.32145 16.3776 0.030957
2457664.33902 16.3095 0.029533
2457665.24317 16.3500 0.023005
2457665.26229 16.3826 0.026155
2457665.27960 16.3774 0.026045
2457665.29693 16.3601 0.028253
2457665.31638 16.4086 0.030318
2457665.32250 16.3413 0.030171
2457665.33559 16.3691 0.026948
2457666.24153 16.3755 0.024528
2457666.26121 16.3498 0.023029
2457666.27857 16.3752 0.023209
2457666.29583 16.3592 0.025468
2457666.31971 16.3593 0.029420
2457666.33348 16.3404 0.027617
2457667.26000 16.3480 0.023844
2457667.27950 16.3308 0.071684
2457667.29739 16.3885 0.043463
2457667.32241 16.4200 0.025958
2457667.33583 16.3445 0.028301
2457669.24468 16.3810 0.037053
2457669.26313 16.2825 0.153600
2457669.28323 16.3690 0.223229
2457671.23916 16.4268 0.024339
2457671.25714 16.3650 0.022138
2457671.27661 16.3410 0.029348
2457671.29456 16.3979 0.031043
2457671.30511 16.3107 0.046006
2457671.31915 16.3498 0.045252
2457672.23929 16.3421 0.032505
2457672.26113 16.3589 0.024250
2457672.28819 16.3399 0.028030
2457672.31648 16.3154 0.031131
2457673.30287 16.3887 0.046750
2457674.24938 16.3836 0.034177
2457674.26963 16.3139 0.029870
2457674.28814 16.3862 0.032999
2457674.29739 16.4141 0.036691
2457675.26497 16.2905 0.032701
2457675.29358 16.3059 0.031940
2457675.30704 16.2876 0.032605
2457676.30576 16.4242 0.207158
2457678.30365 16.2821 0.036788
2457679.26285 16.3423 0.027308
2457679.28476 16.3179 0.032028
2457679.29880 16.3137 0.033855
2457681.24734 16.3241 0.027110
2457681.27476 16.3965 0.025736
2457681.28857 16.3954 0.032203


==> anc/phot_ob160980_OGLE_I.dat <==
2457425.86994 17.2976 0.0246
2457427.87570 17.2422 0.0316
2457428.86761 17.2723 0.0228
2457429.85522 17.2727 0.0263
2457431.85494 17.3174 0.0246
2457432.86850 17.2990 0.0246
2457434.85401 17.2158 0.0263
2457435.87250 17.2501 0.0263
2457436.84603 17.2804 0.0351
2457437.84529 17.3320 0.0228
2457437.87212 17.2844 0.0228
2457438.84480 17.2755 0.0281
2457438.86230 17.3164 0.0263
2457439.84376 17.2802 0.0316
2457439.86261 17.2530 0.0246
2457440.84848 17.3248 0.0228
2457440.86098 17.3479 0.0246
2457441.83887 17.3021 0.0298
2457441.86297 17.3272 0.0246
2457442.82808 17.2999 0.0281
2457442.85558 17.3199 0.0263
2457443.85301 17.2719 0.0316
2457443.89683 17.2705 0.0281
2457444.83054 17.2782 0.0281
2457445.82223 17.2954 0.0281
2457445.84503 17.2853 0.0246
2457445.88477 17.3100 0.0211
2457446.82297 17.2857 0.0228
2457446.85995 17.3370 0.0194
2457446.90006 17.3048 0.0228
2457447.83321 17.3053 0.0246
2457447.87095 17.2897 0.0228
2457448.80438 17.2999 0.0403
2457448.85296 17.2802 0.0228
2457448.89546 17.3477 0.0211
2457449.82869 17.2991 0.0368
2457449.86029 17.2532 0.0386
2457449.88703 17.2641 0.0333
2457451.82106 17.3345 0.0246
2457451.84654 17.3001 0.0263
2457451.89146 17.2935 0.0246
2457452.82912 17.3049 0.0194
2457452.87446 17.3144 0.0176
2457453.80276 17.3670 0.0211
2457453.84081 17.2981 0.0194
2457453.89469 17.3231 0.0176
2457454.85324 17.2866 0.0211
2457454.88651 17.2704 0.0228
2457455.81480 17.2908 0.0263
2457455.85976 17.3349 0.0228
2457456.79291 17.2405 0.0298
2457456.83486 17.2949 0.0246
2457456.88947 17.2690 0.0228
2457457.79656 17.2761 0.0228
2457457.84594 17.2746 0.0246
2457457.90068 17.2844 0.0228
2457458.81025 17.2983 0.0263
2457458.86490 17.3120 0.0246
2457458.90976 17.3350 0.0333
2457460.81387 17.2931 0.0228
2457460.86949 17.2894 0.0194
2457461.78155 17.3001 0.0211
2457461.82631 17.3494 0.0194
2457461.89009 17.3124 0.0176
2457462.77946 17.3079 0.0228
2457462.82799 17.3120 0.0194
2457462.88744 17.2954 0.0176
2457463.82541 17.3160 0.0211
2457463.88726 17.3123 0.0211
2457464.83768 17.2888 0.0228
2457465.82704 17.2494 0.0194
2457465.88111 17.2973 0.0194
2457466.85265 17.2605 0.0211
2457466.90275 17.3266 0.0194
2457467.81682 17.3398 0.0263
2457467.86224 17.3139 0.0228
2457467.90718 17.2865 0.0211
2457470.78852 17.2630 0.0316
2457470.83346 17.3080 0.0228
2457470.88656 17.3138 0.0228
2457471.79897 17.3145 0.0281
2457471.84480 17.2772 0.0228
2457471.90093 17.3044 0.0246
2457472.76454 17.3157 0.0298
2457472.80918 17.2823 0.0263
2457472.85473 17.2786 0.0228
2457472.91148 17.2562 0.0228
2457473.82864 17.2648 0.0246
2457474.75809 17.3049 0.0316
2457474.79722 17.2549 0.0246
2457474.83492 17.2673 0.0228
2457474.87367 17.3258 0.0228
2457474.91307 17.3071 0.0263
2457475.77738 17.2697 0.0333
2457475.81558 17.2443 0.0298
2457475.85554 17.2803 0.0281
2457475.89403 17.2973 0.0211
2457476.76658 17.3468 0.0298
2457476.84584 17.3076 0.0228
2457479.80793 17.3281 0.0263
2457479.82247 17.2723 0.0298
2457479.83641 17.2726 0.0298
2457480.77087 17.3060 0.0333
2457480.80251 17.2583 0.0281
2457480.82764 17.2569 0.0333
2457480.86526 17.2556 0.0351
2457480.88318 17.2163 0.0281
2457480.89848 17.2401 0.0246
2457480.91332 17.2290 0.0316
2457484.72002 17.3073 0.0316
2457484.73571 17.2903 0.0333
2457484.74967 17.3032 0.0246
2457484.76359 17.2766 0.0298
2457484.77753 17.2634 0.0316
2457484.79710 17.2930 0.0246
2457484.81107 17.3242 0.0246
2457484.82504 17.2776 0.0263
2457484.83910 17.3271 0.0228
2457484.85318 17.3247 0.0246
2457484.87728 17.2892 0.0228
2457484.89153 17.2791 0.0228
2457484.90650 17.2790 0.0211
2457484.92184 17.3070 0.0263
2457485.71981 17.2918 0.0333
2457485.74162 17.3570 0.0298
2457485.75559 17.3082 0.0246
2457485.76963 17.2888 0.0228
2457485.78365 17.3057 0.0228
2457485.79755 17.2718 0.0228
2457485.81156 17.3050 0.0211
2457485.83217 17.2702 0.0211
2457485.84628 17.3198 0.0246
2457485.86054 17.2824 0.0228
2457485.87523 17.3382 0.0211
2457485.89031 17.2961 0.0194
2457485.90463 17.3640 0.0194
2457485.91910 17.3010 0.0211
2457486.71391 17.3025 0.0316
2457486.74802 17.2368 0.0298
2457486.76199 17.2533 0.0263
2457486.77606 17.2671 0.0246
2457486.78998 17.2461 0.0263
2457486.80393 17.2503 0.0263
2457486.81832 17.3026 0.0281
2457486.83235 17.2741 0.0263
2457486.84660 17.2667 0.0228
2457486.87086 17.2642 0.0246
2457486.88518 17.2761 0.0246
2457486.90147 17.2080 0.0246
2457486.91597 17.2680 0.0263
2457487.71080 17.2456 0.0298
2457487.72500 17.2518 0.0263
2457487.73904 17.2906 0.0246
2457487.75568 17.2746 0.0228
2457487.76973 17.2893 0.0246
2457487.78592 17.3122 0.0211
2457487.80119 17.2623 0.0228
2457487.81523 17.2846 0.0246
2457487.84152 17.2978 0.0228
2457487.85578 17.2974 0.0246
2457487.86996 17.2852 0.0211
2457487.88440 17.2501 0.0228
2457487.89997 17.2760 0.0211
2457487.91402 17.2720 0.0194
2457488.71041 17.3001 0.0246
2457488.72443 17.2854 0.0263
2457488.73906 17.3003 0.0228
2457488.75315 17.2586 0.0228
2457488.76755 17.3433 0.0211
2457488.78214 17.3202 0.0211
2457488.80878 17.3038 0.0194
2457488.83234 17.2599 0.0194
2457488.84676 17.3206 0.0176
2457488.86188 17.3183 0.0194
2457488.87667 17.3281 0.0176
2457488.89202 17.3070 0.0176
2457488.90635 17.3200 0.0176
2457488.92056 17.2891 0.0211
2457489.77746 17.3104 0.0351
2457489.78854 17.2897 0.0263
2457489.80670 17.2988 0.0228
2457489.82875 17.2440 0.0228
2457489.85795 17.3203 0.0246
2457489.90091 17.2890 0.0228
2457489.91475 17.2851 0.0211
2457489.92900 17.2712 0.0263
2457491.69507 17.2508 0.0333
2457491.70904 17.2647 0.0281
2457491.72297 17.2344 0.0281
2457491.73690 17.2615 0.0263
2457491.75116 17.3401 0.0298
2457491.76539 17.3049 0.0281
2457491.77951 17.2679 0.0246
2457491.79380 17.2591 0.0211
2457491.81759 17.3242 0.0211
2457491.83172 17.3137 0.0246
2457491.85594 17.2933 0.0211
2457491.87026 17.3051 0.0194
2457492.69768 17.2695 0.0298
2457492.72216 17.2941 0.0228
2457492.73879 17.2980 0.0228
2457492.75833 17.3362 0.0228
2457492.77404 17.3051 0.0211
2457492.79816 17.3058 0.0194
2457492.82308 17.3099 0.0176
2457492.84811 17.3143 0.0176
2457492.86414 17.3101 0.0176
2457492.92211 17.2773 0.0194
2457493.70513 17.2645 0.0263
2457493.72893 17.2839 0.0281
2457493.74456 17.3242 0.0228
2457493.76017 17.3089 0.0228
2457493.77581 17.3338 0.0246
2457493.80952 17.3082 0.0194
2457493.83461 17.2916 0.0159
2457493.85047 17.2983 0.0142
2457493.86647 17.3211 0.0159
2457493.89176 17.3210 0.0176
2457493.90769 17.2981 0.0194
2457493.92335 17.2833 0.0211
2457494.70049 17.2879 0.0228
2457494.72430 17.3351 0.0228
2457494.74025 17.2703 0.0228
2457494.75941 17.2977 0.0176
2457494.77508 17.2837 0.0194
2457494.80887 17.3392 0.0194
2457494.83408 17.3135 0.0176
2457494.85054 17.2832 0.0194
2457494.86703 17.3001 0.0176
2457494.89261 17.3190 0.0176
2457494.90873 17.3042 0.0176
2457494.92439 17.3304 0.0228
2457495.68592 17.2735 0.0263
2457495.70985 17.2688 0.0263
2457495.72559 17.2446 0.0228
2457495.74124 17.2630 0.0228
2457495.75679 17.3037 0.0228
2457495.78973 17.2738 0.0263
2457495.80533 17.3462 0.0211
2457495.83030 17.2955 0.0228
2457495.84692 17.3312 0.0228
2457495.87224 17.2820 0.0228
2457495.88863 17.3150 0.0228
2457495.90506 17.2841 0.0228
2457495.92070 17.3544 0.0211
2457497.85315 17.2821 0.0228
2457497.87164 17.2940 0.0228
2457497.88864 17.3301 0.0246
2457497.91266 17.2283 0.0246
2457497.92827 17.2676 0.0281
2457498.70031 17.2630 0.0316
2457498.71605 17.3448 0.0263
2457498.73994 17.2664 0.0246
2457498.75561 17.2772 0.0228
2457498.78236 17.2548 0.0228
2457498.81257 17.2988 0.0211
2457498.84868 17.2481 0.0228
2457498.86554 17.2950 0.0246
2457498.88196 17.2790 0.0246
2457498.90772 17.2473 0.0263
2457499.67399 17.3148 0.0316
2457499.68955 17.3784 0.0316
2457499.70526 17.3019 0.0281
2457499.72134 17.2799 0.0281
2457499.74512 17.3398 0.0281
2457499.76067 17.3138 0.0246
2457499.77629 17.2859 0.0246
2457499.79268 17.2843 0.0211
2457499.81646 17.2886 0.0228
2457499.83204 17.2743 0.0228
2457499.84809 17.2831 0.0211
2457499.86438 17.2730 0.0228
2457500.67258 17.3005 0.0403
2457500.69021 17.3198 0.0298
2457500.70579 17.3055 0.0281
2457500.72932 17.2829 0.0281
2457500.74492 17.2496 0.0263
2457500.76067 17.3756 0.0298
2457500.77633 17.3158 0.0316
2457500.80008 17.2880 0.0246
2457500.81586 17.2876 0.0246
2457500.83148 17.2973 0.0263
2457500.84741 17.2861 0.0263
2457500.87420 17.2460 0.0228
2457500.88990 17.3241 0.0281
2457500.90574 17.3013 0.0263
2457507.74028 17.2497 0.0228
2457507.75422 17.2710 0.0211
2457507.76819 17.3224 0.0228
2457507.78266 17.2959 0.0211
2457507.79660 17.2936 0.0211
2457507.81064 17.3013 0.0194
2457507.82492 17.3301 0.0194
2457507.83955 17.2930 0.0194
2457507.85981 17.2860 0.0176
2457507.87387 17.3132 0.0194
2457507.88789 17.2893 0.0228
2457507.90217 17.3236 0.0211
2457507.92079 17.3172 0.0211
2457507.93513 17.3147 0.0246
2457508.65294 17.2931 0.0228
2457508.66709 17.3302 0.0211
2457508.68122 17.3109 0.0194
2457508.69535 17.3282 0.0194
2457508.70928 17.3148 0.0194
2457508.72334 17.3126 0.0176
2457508.73418 17.3339 0.0176
2457508.74820 17.3112 0.0176
2457508.76208 17.3085 0.0159
2457508.77601 17.3230 0.0159
2457508.79016 17.3037 0.0159
2457508.80422 17.2704 0.0159
2457508.81840 17.2992 0.0176
2457508.83318 17.2870 0.0159
2457508.84841 17.2890 0.0194
2457508.87746 17.2932 0.0176
2457508.89160 17.2565 0.0194
2457508.90696 17.2838 0.0194
2457508.92114 17.3013 0.0176
2457508.93504 17.2878 0.0281
2457509.72738 17.3102 0.0246
2457509.74152 17.3114 0.0228
2457509.75564 17.3007 0.0228
2457509.76994 17.2862 0.0194
2457509.78401 17.3127 0.0194
2457509.79889 17.2744 0.0194
2457509.81384 17.2342 0.0228
2457509.82852 17.2941 0.0194
2457509.84404 17.3360 0.0194
2457509.85842 17.3071 0.0228
2457509.87256 17.2852 0.0194
2457509.88695 17.2844 0.0211
2457509.90113 17.2657 0.0246
2457509.91531 17.3082 0.0211
2457509.93223 17.3638 0.0386
2457511.68160 17.3278 0.0211
2457511.69598 17.2953 0.0228
2457511.70998 17.3191 0.0211
2457511.72397 17.3091 0.0194
2457511.73803 17.3013 0.0176
2457511.75208 17.3226 0.0176
2457511.76624 17.3331 0.0176
2457511.79036 17.3285 0.0176
2457511.80457 17.3002 0.0176
2457511.82968 17.3280 0.0176
2457511.84458 17.2810 0.0176
2457511.85936 17.3091 0.0194
2457511.87360 17.3053 0.0176
2457511.88825 17.2826 0.0194
2457511.90228 17.2919 0.0194
2457511.91635 17.3454 0.0194
2457511.93029 17.3069 0.0194
2457512.70875 17.2790 0.0228
2457512.72439 17.2829 0.0228
2457512.73563 17.3173 0.0211
2457512.74685 17.3387 0.0194
2457512.75769 17.3033 0.0194
2457512.76797 17.3080 0.0176
2457512.77709 17.3157 0.0176
2457512.78659 17.3255 0.0194
2457512.78910 17.3524 0.0176
2457512.81276 17.3331 0.0176
2457512.82768 17.3120 0.0194
2457512.85137 17.3121 0.0176
2457512.86573 17.2962 0.0176
2457512.87976 17.3284 0.0176
2457512.89387 17.2878 0.0176
2457512.90784 17.2762 0.0176
2457512.92447 17.2778 0.0159
2457516.65071 17.3033 0.0281
2457516.66500 17.2602 0.0246
2457516.70169 17.3127 0.0263
2457516.71911 17.3196 0.0228
2457516.76323 17.2988 0.0281
2457517.76585 17.3317 0.0386
2457518.73721 17.2855 0.0333
2457518.82024 17.2720 0.0316
2457518.88561 17.2880 0.0281
2457519.78029 17.3223 0.0298
2457519.82204 17.2590 0.0246
2457522.70080 17.2657 0.0298
2457522.78823 17.2501 0.0263
2457522.82981 17.1801 0.0333
2457522.84749 17.2123 0.0281
2457522.86165 17.2086 0.0333
2457522.87619 17.2160 0.0298
2457522.89043 17.1985 0.0316
2457522.90448 17.2821 0.0281
2457522.91866 17.1779 0.0316
2457522.93432 17.2700 0.0351
2457523.84502 17.2903 0.0211
2457523.86023 17.3127 0.0194
2457523.87445 17.2770 0.0211
2457523.88859 17.2705 0.0228
2457523.90266 17.2102 0.0228
2457523.91667 17.2269 0.0211
2457523.93073 17.2749 0.0246
2457523.94473 17.2481 0.0386
2457526.61367 17.2802 0.0368
2457526.63334 17.2519 0.0281
2457526.64918 17.3100 0.0281
2457526.66372 17.2526 0.0263
2457526.67896 17.3004 0.0246
2457526.69327 17.1785 0.0351
2457526.70909 17.2077 0.0281
2457526.72365 17.2672 0.0246
2457526.73803 17.2028 0.0263
2457526.76223 17.2243 0.0386
2457526.78894 17.3180 0.0246
2457526.80456 17.2670 0.0246
2457526.83541 17.2693 0.0246
2457526.85007 17.2756 0.0228
2457526.86421 17.1940 0.0246
2457526.87925 17.2445 0.0263
2457526.89333 17.2541 0.0246
2457526.90743 17.2939 0.0246
2457526.92163 17.2698 0.0263
2457526.93566 17.2230 0.0281
2457527.92560 17.2703 0.0228
2457528.76243 17.2882 0.0316
2457528.84066 17.2395 0.0246
2457528.85472 17.2478 0.0246
2457528.87874 17.2947 0.0298
2457528.89297 17.2043 0.0263
2457528.90733 17.2292 0.0263
2457528.92136 17.2512 0.0263
2457528.93538 17.2465 0.0281
2457529.74762 17.2804 0.0316
2457529.76209 17.2532 0.0281
2457529.77795 17.2770 0.0333
2457529.79322 17.1790 0.0368
2457529.80765 17.2601 0.0351
2457529.83055 17.2254 0.0403
2457529.88646 17.2182 0.0421
2457530.62852 17.3201 0.0438
2457530.64189 17.2226 0.0403
2457530.65720 17.2762 0.0421
2457530.67024 17.2453 0.0298
2457530.68551 17.2474 0.0368
2457530.70871 17.2963 0.0281
2457530.73419 17.2246 0.0228
2457530.75589 17.2482 0.0246
2457530.77305 17.2521 0.0246
2457530.79412 17.2600 0.0246
2457530.81197 17.2621 0.0281
2457530.83043 17.2234 0.0228
2457530.85244 17.2789 0.0246
2457530.87499 17.2427 0.0263
2457530.89692 17.2529 0.0263
2457530.91021 17.2768 0.0281
2457530.93661 17.2892 0.0351
2457534.65357 17.2617 0.0316
2457534.66745 17.2908 0.0281
2457534.68142 17.2560 0.0246
2457534.69609 17.2264 0.0246
2457534.71045 17.2579 0.0246
2457534.72441 17.2096 0.0246
2457534.73925 17.2353 0.0263
2457534.75827 17.2501 0.0298
2457534.77902 17.2290 0.0194
2457534.79306 17.2991 0.0246
2457534.80715 17.2672 0.0211
2457534.82108 17.2874 0.0194
2457534.83824 17.2588 0.0246
2457534.85232 17.2733 0.0246
2457534.86677 17.2659 0.0351
2457534.88404 17.2647 0.0263
2457534.89874 17.2217 0.0228
2457534.91341 17.2589 0.0298
2457534.93572 17.1953 0.0263
2457534.94546 17.2427 0.0316
2457536.59307 17.1490 0.0263
2457536.60735 17.1528 0.0263
2457536.62279 17.2019 0.0298
2457536.64280 17.1771 0.0281
2457536.65834 17.1830 0.0228
2457536.67246 17.2292 0.0228
2457536.69562 17.2292 0.0263
2457536.70955 17.2318 0.0211
2457536.73274 17.2153 0.0211
2457536.74776 17.2011 0.0194
2457536.76231 17.2190 0.0194
2457536.77666 17.2080 0.0194
2457536.79077 17.2511 0.0211
2457536.80491 17.2273 0.0194
2457536.81899 17.2015 0.0194
2457536.83324 17.2268 0.0211
2457536.84729 17.2303 0.0211
2457536.86137 17.2349 0.0211
2457536.87625 17.2116 0.0246
2457536.89323 17.2597 0.0246
2457536.90815 17.2669 0.0263
2457536.93535 17.2190 0.0298
2457545.62659 17.1065 0.0263
2457545.63621 17.1179 0.0246
2457545.64527 17.1293 0.0211
2457545.65689 17.1368 0.0211
2457545.66895 17.1093 0.0211
2457545.69611 17.0786 0.0281
2457545.73016 17.0791 0.0211
2457545.74085 17.0890 0.0194
2457545.75502 17.1010 0.0211
2457545.76481 17.0681 0.0194
2457545.77590 17.0592 0.0194
2457545.79998 17.1106 0.0194
2457545.82296 17.0763 0.0194
2457545.83691 17.1078 0.0211
2457545.85127 17.1206 0.0194
2457545.86523 17.0544 0.0194
2457545.87916 17.1275 0.0194
2457545.89471 17.0770 0.0194
2457545.90862 17.1027 0.0211
2457545.92325 17.1040 0.0228
2457545.93718 17.1528 0.0246
2457545.94689 17.1173 0.0281
2457546.60562 17.0029 0.0281
2457546.61687 17.0440 0.0263
2457546.63615 16.9977 0.0246
2457546.65003 17.0880 0.0246
2457546.65855 17.0726 0.0228
2457546.66966 17.0742 0.0246
2457546.68391 17.0568 0.0211
2457546.70150 17.0584 0.0211
2457546.71543 17.1042 0.0194
2457546.73020 17.0770 0.0194
2457546.74772 17.0890 0.0194
2457546.76187 17.0641 0.0194
2457546.77588 17.0822 0.0194
2457546.78993 17.0525 0.0176
2457546.80431 17.0828 0.0176
2457546.81864 17.0712 0.0228
2457546.83268 17.0158 0.0176
2457546.84681 17.0455 0.0228
2457546.86092 17.0943 0.0228
2457546.87490 17.1004 0.0211
2457546.88888 17.0467 0.0211
2457546.90290 17.0513 0.0228
2457546.91701 17.1404 0.0228
2457546.93099 17.1400 0.0281
2457546.94189 17.0956 0.0263
2457547.54422 17.0182 0.0263
2457547.55732 16.9962 0.0246
2457547.57130 17.0657 0.0228
2457547.58529 17.0288 0.0263
2457547.59945 17.0553 0.0228
2457547.61378 17.0700 0.0194
2457547.62766 17.0691 0.0194
2457547.64195 17.0602 0.0194
2457547.65623 17.0626 0.0176
2457547.67360 17.0740 0.0176
2457547.69196 17.0305 0.0176
2457547.70936 17.0092 0.0211
2457547.72339 17.0571 0.0176
2457547.73782 17.0460 0.0159
2457547.75580 17.0321 0.0176
2457547.76979 17.0352 0.0194
2457547.78381 17.0404 0.0194
2457547.79789 17.0407 0.0176
2457547.81203 17.0841 0.0194
2457547.82619 17.0446 0.0176
2457547.84036 17.0673 0.0176
2457547.85446 17.0211 0.0176
2457547.86850 17.0411 0.0194
2457547.89645 17.0378 0.0246
2457547.91037 17.0327 0.0211
2457547.92872 17.0441 0.0211
2457548.57937 17.0283 0.0246
2457548.59230 16.9898 0.0211
2457548.60726 17.0714 0.0211
2457548.62445 16.9881 0.0211
2457548.64109 17.0472 0.0211
2457548.65575 17.0055 0.0176
2457548.66889 17.0081 0.0176
2457548.68365 16.9906 0.0159
2457548.70293 17.0053 0.0176
2457548.71848 17.0051 0.0142
2457548.73270 17.0640 0.0159
2457548.74561 17.0130 0.0142
2457548.76243 16.9901 0.0159
2457548.77533 16.9983 0.0159
2457548.79044 17.0076 0.0159
2457548.80463 17.0790 0.0159
2457548.82620 17.0057 0.0194
2457548.84022 17.0074 0.0159
2457548.85388 17.0122 0.0159
2457548.86882 17.0403 0.0159
2457548.88294 17.0146 0.0176
2457548.89752 16.9952 0.0176
2457548.91263 17.0134 0.0194
2457548.92798 16.9714 0.0194
2457549.58735 16.9320 0.0211
2457549.59860 16.9428 0.0194
2457549.61394 16.9616 0.0194
2457549.62511 16.9729 0.0159
2457549.63902 16.9961 0.0176
2457549.65311 16.9845 0.0176
2457549.67106 16.9649 0.0159
2457549.68559 16.9535 0.0176
2457549.70268 16.9542 0.0159
2457549.71703 16.9751 0.0159
2457549.73190 16.9550 0.0159
2457549.74689 16.9620 0.0159
2457549.76127 16.9612 0.0159
2457549.77523 16.9593 0.0159
2457549.79501 16.9948 0.0159
2457549.80898 16.9532 0.0159
2457549.82302 16.9727 0.0159
2457549.83701 16.9544 0.0159
2457549.85105 16.9492 0.0159
2457549.86500 16.9502 0.0176
2457549.87899 16.9465 0.0159
2457549.89296 16.9650 0.0194
2457549.90703 16.9580 0.0176
2457549.92102 16.9346 0.0194
2457550.58194 16.8603 0.0228
2457550.59489 16.9249 0.0194
2457550.60812 16.9118 0.0176
2457550.61914 16.9481 0.0176
2457550.63323 16.8533 0.0263
2457550.64738 16.9246 0.0176
2457550.66157 16.8831 0.0228
2457550.67594 16.8697 0.0176
2457550.69010 16.9084 0.0159
2457550.70917 16.8691 0.0142
2457550.72522 16.9270 0.0142
2457550.74360 16.8690 0.0159
2457550.75910 16.8772 0.0176
2457550.77314 16.9254 0.0159
2457550.78761 16.9197 0.0142
2457550.80155 16.8920 0.0159
2457550.81556 16.8765 0.0176
2457550.82952 16.8741 0.0142
2457550.84361 16.8809 0.0176
2457550.85794 16.8989 0.0159
2457550.87189 16.9071 0.0194
2457550.88587 16.8855 0.0194
2457550.90050 16.8435 0.0211
2457550.91454 16.9229 0.0211
2457550.92844 16.8609 0.0263
2457551.60801 16.8257 0.0194
2457552.73864 16.6860 0.0159
2457552.79771 16.6841 0.0246
2457553.88255 16.5871 0.0194
2457554.56223 16.4344 0.0194
2457554.59022 16.3924 0.0142
2457554.60745 16.4011 0.0124
2457554.62382 16.3712 0.0142
2457554.64589 16.4033 0.0142
2457554.66278 16.3698 0.0107
2457554.68787 16.3723 0.0107
2457554.73568 16.3391 0.0124
2457554.75378 16.3532 0.0124
2457554.79181 16.3541 0.0142
2457554.88474 16.3047 0.0142
2457555.52908 16.1306 0.0142
2457555.54560 16.1394 0.0124
2457555.56259 16.1400 0.0159
2457555.58060 16.1450 0.0107
2457555.59637 16.1107 0.0107
2457555.61095 16.1187 0.0107
2457555.62596 16.1040 0.0107
2457555.64114 16.1213 0.0090
2457555.65640 16.1038 0.0090
2457555.67161 16.0965 0.0090
2457555.68693 16.0842 0.0107
2457555.70304 16.0691 0.0090
2457555.71944 16.0910 0.0090
2457555.73452 16.0701 0.0107
2457555.74959 16.0822 0.0090
2457555.76379 16.0694 0.0090
2457555.77786 16.0587 0.0090
2457555.79245 16.0502 0.0090
2457555.80657 16.0687 0.0090
2457555.82110 16.0594 0.0090
2457555.83522 16.0532 0.0090
2457555.86108 16.0423 0.0090
2457555.88410 16.0640 0.0090
2457555.89824 16.0453 0.0090
2457555.91231 16.0363 0.0090
2457557.53411 15.8634 0.0124
2457557.54881 15.8820 0.0107
2457557.56495 15.8780 0.0107
2457557.57964 15.8906 0.0090
2457557.59582 15.8904 0.0107
2457557.62382 15.8938 0.0107
2457557.64005 15.8952 0.0090
2457557.65913 15.9156 0.0090
2457557.67592 15.9173 0.0090
2457557.70828 15.9070 0.0090
2457557.72625 15.9160 0.0090
2457557.74408 15.9362 0.0090
2457557.76068 15.9395 0.0090
2457557.79339 15.9394 0.0090
2457557.82006 15.9536 0.0090
2457557.83660 15.9667 0.0090
2457557.85376 15.9591 0.0090
2457557.87033 15.9429 0.0090
2457557.88577 15.9791 0.0107
2457557.90140 15.9671 0.0107
2457557.91461 15.9884 0.0124
2457561.51811 16.7264 0.0228
2457561.57706 16.7469 0.0194
2457561.59400 16.7648 0.0194
2457561.61010 16.7499 0.0176
2457561.62475 16.7693 0.0159
2457561.63977 16.7659 0.0142
2457561.65412 16.7585 0.0159
2457561.67445 16.7812 0.0142
2457561.69043 16.7650 0.0159
2457561.70539 16.7380 0.0194
2457561.72758 16.7771 0.0142
2457561.74212 16.7553 0.0159
2457561.75712 16.7706 0.0142
2457561.77134 16.7750 0.0159
2457561.78591 16.7395 0.0159
2457561.79752 16.7750 0.0159
2457561.81022 16.7637 0.0176
2457561.82579 16.8157 0.0159
2457561.84010 16.8129 0.0159
2457561.85683 16.7636 0.0176
2457562.52127 16.8003 0.0228
2457562.53132 16.7976 0.0246
2457562.54553 16.8497 0.0211
2457562.55946 16.8272 0.0228
2457562.57400 16.9139 0.0228
2457562.59090 16.8568 0.0211
2457562.60692 16.8630 0.0211
2457562.62528 16.8552 0.0194
2457562.64713 16.8736 0.0194
2457562.66560 16.8103 0.0228
2457566.53209 17.0150 0.0228
2457566.54736 17.0393 0.0228
2457566.56139 17.0261 0.0263
2457566.57570 17.0111 0.0194
2457566.59913 16.9918 0.0228
2457566.61306 16.9723 0.0263
2457566.63772 17.0716 0.0194
2457566.65195 17.0923 0.0194
2457566.66620 17.0561 0.0176
2457566.68052 17.0670 0.0176
2457566.69532 17.0380 0.0194
2457566.70993 17.0681 0.0194
2457566.72544 17.0673 0.0176
2457566.73961 17.0636 0.0194
2457566.75368 17.0679 0.0194
2457566.76780 17.0674 0.0228
2457566.78234 17.0760 0.0176
2457566.79643 17.1097 0.0194
2457566.81053 17.0916 0.0194
2457566.82465 17.0137 0.0176
2457566.83878 17.0021 0.0281
2457566.85292 17.0409 0.0263
2457566.86700 16.9941 0.0263
2457566.87972 17.0127 0.0351
2457567.50429 17.0809 0.0298
2457567.51894 17.0884 0.0263
2457567.53297 17.0595 0.0228
2457567.54710 17.0351 0.0228
2457567.56190 17.0338 0.0228
2457567.57588 17.0669 0.0211
2457567.59015 17.0751 0.0228
2457567.61349 17.0742 0.0194
2457567.62902 17.0897 0.0194
2457567.65223 17.0523 0.0194
2457567.66701 17.1181 0.0176
2457567.68204 17.1250 0.0176
2457567.69675 17.0930 0.0159
2457567.71131 17.1031 0.0176
2457567.72540 17.0853 0.0176
2457567.74057 17.0826 0.0176
2457567.75455 17.1070 0.0211
2457567.76857 17.0785 0.0211
2457567.78264 17.0601 0.0211
2457567.79689 17.0649 0.0176
2457567.81080 17.0888 0.0194
2457567.82479 17.0790 0.0194
2457567.83885 17.1284 0.0194
2457567.85286 17.0373 0.0228
2457567.86698 17.0956 0.0246
2457567.88271 17.0921 0.0298
2457568.50322 17.0916 0.0298
2457568.56998 17.1391 0.0246
2457568.58378 17.0783 0.0246
2457568.59776 17.1196 0.0194
2457568.61298 17.0891 0.0211
2457568.62696 17.1207 0.0211
2457568.64111 17.1014 0.0194
2457568.66661 17.1261 0.0194
2457568.68173 17.1400 0.0194
2457568.70708 17.1011 0.0228
2457568.72113 17.1293 0.0228
2457568.73560 17.1496 0.0211
2457568.75336 17.1261 0.0211
2457568.76747 17.0976 0.0246
2457568.78162 17.0522 0.0263
2457568.79561 17.0990 0.0228
2457568.81099 17.1081 0.0194
2457568.84668 17.0568 0.0246
2457569.54449 17.0858 0.0246
2457569.55852 17.1427 0.0228
2457569.57241 17.1558 0.0228
2457569.58726 17.1790 0.0228
2457569.60124 17.0904 0.0228
2457569.61551 17.1469 0.0211
2457569.65497 17.1782 0.0211
2457569.68164 17.1360 0.0176
2457569.69597 17.1771 0.0194
2457569.71279 17.1732 0.0194
2457569.72692 17.1605 0.0194
2457569.74127 17.1178 0.0211
2457569.75543 17.1032 0.0176
2457569.77087 17.1778 0.0211
2457569.78505 17.1165 0.0176
2457569.79909 17.1594 0.0194
2457570.58126 17.1412 0.0211
2457570.65977 17.1511 0.0194
2457570.67999 17.1750 0.0211
2457570.69256 17.1541 0.0194
2457570.70672 17.1232 0.0194
2457570.72111 17.1614 0.0194
2457570.73458 17.1137 0.0228
2457570.75052 17.1361 0.0176
2457570.76434 17.1717 0.0211
2457570.78243 17.1535 0.0228
2457570.79618 17.1984 0.0194
2457570.83068 17.1024 0.0211
2457570.84382 17.1462 0.0263
2457573.58893 17.1694 0.0246
2457573.60157 17.1770 0.0211
2457573.62404 17.1464 0.0228
2457573.63723 17.1892 0.0281
2457573.65196 17.1671 0.0194
2457573.67791 17.2050 0.0228
2457573.69058 17.1951 0.0228
2457573.70644 17.2153 0.0211
2457573.71914 17.2245 0.0228
2457573.73334 17.1119 0.0316
2457575.51951 17.1806 0.0263
2457575.53266 17.1694 0.0263
2457575.54586 17.2044 0.0228
2457575.56901 17.1921 0.0211
2457575.58188 17.1735 0.0263
2457575.62172 17.2304 0.0246
2457575.63452 17.2012 0.0194
2457575.65767 17.1690 0.0211
2457575.67150 17.2270 0.0194
2457575.68461 17.2351 0.0176
2457575.69876 17.2103 0.0159
2457575.71135 17.2265 0.0194
2457576.47668 17.1935 0.0246
2457576.48960 17.2161 0.0228
2457576.50230 17.2303 0.0228
2457576.51503 17.2308 0.0211
2457576.52761 17.2196 0.0228
2457576.54133 17.2475 0.0228
2457576.57034 17.2539 0.0211
2457576.58313 17.2314 0.0211
2457576.60562 17.2237 0.0176
2457576.62763 17.2543 0.0176
2457576.64197 17.2241 0.0176
2457576.65562 17.2570 0.0194
2457576.66961 17.2540 0.0194
2457576.68263 17.1891 0.0194
2457576.69562 17.2693 0.0194
2457576.70830 17.2245 0.0194
2457576.72093 17.2698 0.0194
2457576.73415 17.1812 0.0211
2457576.74666 17.2336 0.0194
2457576.77175 17.2159 0.0194
2457576.78469 17.2407 0.0194
2457576.79773 17.2268 0.0211
2457576.81050 17.2450 0.0194
2457576.82316 17.1966 0.0228
2457576.83578 17.2305 0.0281
2457577.52453 17.2136 0.0281
2457577.53977 17.2264 0.0298
2457577.55411 17.2606 0.0298
2457577.56863 17.1798 0.0246
2457577.58322 17.2073 0.0281
2457577.65085 17.2430 0.0228
2457579.59383 17.2638 0.0281
2457579.61038 17.2294 0.0228
2457579.62424 17.2852 0.0228
2457579.63972 17.2291 0.0228
2457579.66536 17.1460 0.0211
2457579.69099 17.1553 0.0159
2457579.70571 17.2826 0.0228
2457579.71939 17.2519 0.0246
2457579.73308 17.2394 0.0211
2457579.74658 17.2310 0.0228
2457579.76050 17.2647 0.0194
2457579.78540 17.2414 0.0211
2457581.70700 17.2748 0.0211
2457581.72257 17.2472 0.0228
2457581.74758 17.2323 0.0246
2457581.77349 17.2309 0.0228
2457581.78893 17.2672 0.0246
2457581.80360 17.1978 0.0246
2457581.81729 17.2347 0.0263
2457581.82943 17.1858 0.0246
2457582.65636 17.2000 0.0281
2457582.67017 17.2061 0.0281
2457582.69262 17.1895 0.0263
2457582.70594 17.2778 0.0211
2457582.72862 17.2736 0.0246
2457582.77655 17.2264 0.0211
2457583.69338 17.2756 0.0351
2457583.72707 17.2756 0.0281
2457583.74151 17.2263 0.0351
2457583.75516 17.2340 0.0228
2457583.76783 17.2379 0.0263
2457583.78153 17.2251 0.0263
2457583.81185 17.2447 0.0333
2457584.49952 17.2391 0.0281
2457584.51216 17.2431 0.0281
2457584.52509 17.2261 0.0316
2457584.53771 17.2164 0.0246
2457584.55074 17.2228 0.0246
2457584.56370 17.1543 0.0281
2457584.57640 17.2189 0.0263
2457584.58906 17.1616 0.0263
2457584.60190 17.2303 0.0228
2457584.61482 17.2661 0.0246
2457584.62801 17.2350 0.0246
2457584.64197 17.2250 0.0281
2457584.65522 17.2491 0.0246
2457584.66788 17.2172 0.0211
2457584.68057 17.2304 0.0228
2457584.69312 17.2276 0.0263
2457584.70596 17.2360 0.0228
2457584.71877 17.2444 0.0246
2457584.73152 17.2079 0.0228
2457584.75479 17.2422 0.0246
2457584.76896 17.2432 0.0228
2457584.78185 17.2964 0.0246
2457584.79457 17.1947 0.0281
2457584.80813 17.2156 0.0281
2457584.82121 17.2498 0.0281
2457584.82796 17.1912 0.0246
2457589.46825 17.2050 0.0421
2457589.48373 17.2463 0.0438
2457589.49753 17.2391 0.0351
2457589.51235 17.2551 0.0403
2457589.52538 17.1983 0.0298
2457589.54298 17.3015 0.0351
2457589.55576 17.2191 0.0298
2457589.56857 17.2917 0.0298
2457589.58181 17.2514 0.0263
2457589.59657 17.2262 0.0281
2457589.60982 17.2111 0.0316
2457589.62614 17.2960 0.0298
2457589.64380 17.2771 0.0228
2457589.65902 17.2622 0.0281
2457589.67115 17.2584 0.0298
2457589.68381 17.2747 0.0281
2457589.69666 17.2851 0.0263
2457589.70929 17.2616 0.0298
2457589.72222 17.2561 0.0281
2457589.74312 17.1923 0.0316
2457589.75572 17.2883 0.0368
2457589.78135 17.2198 0.0281
2457589.79400 17.3565 0.0333
2457589.80614 17.3266 0.0333
2457590.47065 17.2184 0.0351
2457590.48328 17.2211 0.0351
2457590.49561 17.3160 0.0281
2457590.50849 17.2551 0.0263
2457590.52128 17.2934 0.0263
2457590.53365 17.2818 0.0246
2457590.54627 17.2353 0.0246
2457590.55868 17.3079 0.0211
2457590.57173 17.2966 0.0211
2457590.58481 17.2603 0.0194
2457590.59797 17.3001 0.0211
2457590.61179 17.3030 0.0211
2457590.62756 17.2990 0.0228
2457590.64321 17.2421 0.0194
2457590.65610 17.2612 0.0194
2457590.66890 17.2744 0.0211
2457590.68137 17.3537 0.0228
2457590.69409 17.2891 0.0211
2457590.70663 17.2736 0.0228
2457590.71936 17.2601 0.0211
2457590.73176 17.2878 0.0211
2457590.75886 17.3168 0.0246
2457590.80453 17.2798 0.0333
2457591.47591 17.2326 0.0333
2457591.50256 17.2924 0.0333
2457591.52283 17.2532 0.0316
2457591.53670 17.2836 0.0281
2457591.55520 17.2379 0.0438
2457591.56991 17.2185 0.0333
2457593.46965 17.2736 0.0333
2457593.48379 17.2623 0.0316
2457593.49639 17.3374 0.0263
2457593.50888 17.2586 0.0263
2457593.53152 17.2465 0.0246
2457593.54409 17.3191 0.0211
2457593.56573 17.2785 0.0228
2457593.57803 17.2683 0.0211
2457593.59057 17.3341 0.0228
2457593.60933 17.3260 0.0228
2457593.62418 17.2730 0.0211
2457593.63669 17.2991 0.0228
2457593.64943 17.2863 0.0228
2457593.66216 17.2775 0.0194
2457593.67465 17.2968 0.0194
2457593.68696 17.3141 0.0211
2457593.69934 17.2526 0.0194
2457593.71217 17.2782 0.0194
2457593.72470 17.2529 0.0176
2457593.73806 17.2558 0.0176
2457593.75056 17.2878 0.0194
2457593.76300 17.2850 0.0194
2457593.77544 17.3395 0.0211
2457593.78802 17.2524 0.0211
2457593.79583 17.3097 0.0194
2457593.80377 17.2734 0.0211
2457595.51133 17.2502 0.0351
2457595.52375 17.2556 0.0298
2457595.57578 17.2702 0.0316
2457595.60581 17.2380 0.0316
2457595.64141 17.2052 0.0333
2457595.70826 17.2233 0.0316
2457596.47118 17.2647 0.0228
2457596.48364 17.3017 0.0211
2457596.50290 17.2715 0.0194
2457596.51595 17.3098 0.0194
2457596.53746 17.3100 0.0176
2457596.54984 17.3507 0.0194
2457596.57571 17.3112 0.0194
2457596.58833 17.3331 0.0194
2457596.61124 17.2870 0.0246
2457597.56941 17.2803 0.0263
2457599.47079 17.2690 0.0403
2457599.48321 17.2091 0.0281
2457599.51006 17.2697 0.0263
2457599.53822 17.2498 0.0263
2457599.55061 17.3075 0.0263
2457599.57752 17.2721 0.0263
2457599.59147 17.2490 0.0263
2457599.62181 17.2701 0.0211
2457599.63490 17.3123 0.0246
2457599.65523 17.2887 0.0263
2457599.68698 17.2818 0.0263
2457599.71586 17.2894 0.0246
2457599.73229 17.2536 0.0228
2457599.74493 17.2718 0.0228
2457599.75744 17.2883 0.0246
2457599.77009 17.2422 0.0228
2457599.79516 17.3524 0.0263
2457600.47819 17.3103 0.0351
2457600.49244 17.1744 0.0316
2457600.51904 17.2423 0.0298
2457600.54721 17.2505 0.0281
2457600.55983 17.2613 0.0263
2457600.58407 17.2210 0.0281
2457600.61363 17.2351 0.0246
2457600.64251 17.2965 0.0228
2457600.65487 17.2768 0.0246
2457600.67663 17.3295 0.0228
2457600.68922 17.3400 0.0263
2457600.70161 17.2697 0.0263
2457600.74703 17.2823 0.0351
2457600.77616 17.3227 0.0368
2457601.53652 17.2937 0.0228
2457601.71375 17.2936 0.0228
2457601.74018 17.2609 0.0228
2457601.75255 17.2744 0.0228
2457601.76499 17.2412 0.0228
2457601.77748 17.2665 0.0281
2457602.47087 17.3154 0.0386
2457602.48367 17.2316 0.0298
2457602.49624 17.2840 0.0281
2457602.51704 17.2491 0.0281
2457602.52946 17.2748 0.0298
2457602.54180 17.2625 0.0281
2457602.55439 17.2633 0.0298
2457602.56739 17.3011 0.0263
2457602.58082 17.2620 0.0228
2457602.59440 17.3150 0.0228
2457602.61589 17.2612 0.0228
2457602.63782 17.2835 0.0246
2457602.65074 17.3138 0.0246
2457602.66325 17.2942 0.0228
2457602.67616 17.2987 0.0211
2457602.68860 17.2923 0.0246
2457602.70092 17.2799 0.0228
2457602.71345 17.2748 0.0263
2457602.72841 17.1840 0.0316
2457602.74082 17.2473 0.0298
2457602.75320 17.2849 0.0246
2457602.76572 17.2838 0.0351
2457602.77678 17.2270 0.0316
2457603.47131 17.2902 0.0263
2457603.48403 17.2824 0.0228
2457603.49645 17.3298 0.0228
2457603.50889 17.2743 0.0263
2457603.52143 17.2679 0.0211
2457603.54291 17.2694 0.0194
2457603.55579 17.3062 0.0211
2457603.57763 17.2970 0.0194
2457603.59084 17.2860 0.0194
2457603.60355 17.2881 0.0211
2457603.61639 17.3062 0.0194
2457603.62898 17.3054 0.0211
2457603.64146 17.3016 0.0194
2457603.65405 17.3010 0.0176
2457603.66650 17.2824 0.0194
2457603.67897 17.2879 0.0194
2457603.71877 17.2774 0.0228
2457603.73119 17.2836 0.0246
2457603.74395 17.2730 0.0228
2457603.75642 17.2658 0.0246
2457603.76879 17.3529 0.0246
2457603.78122 17.3017 0.0246
2457604.47888 17.2476 0.0298
2457604.49491 17.2908 0.0246
2457604.50731 17.3103 0.0281
2457604.51976 17.2029 0.0298
2457604.53226 17.2866 0.0228
2457604.54462 17.3053 0.0211
2457604.55708 17.2952 0.0211
2457604.57035 17.3281 0.0211
2457604.58393 17.3150 0.0211
2457604.59712 17.2910 0.0211
2457604.60983 17.2682 0.0211
2457604.62246 17.2453 0.0194
2457604.63519 17.2626 0.0228
2457604.64870 17.2779 0.0194
2457604.66113 17.2963 0.0211
2457604.67360 17.2728 0.0211
2457604.68606 17.3274 0.0211
2457604.69851 17.3021 0.0211
2457604.71116 17.2740 0.0211
2457604.72385 17.3021 0.0211
2457604.73701 17.2165 0.0228
2457604.74934 17.3511 0.0246
2457604.76204 17.3192 0.0228
2457605.47369 17.2817 0.0298
2457605.48616 17.3241 0.0246
2457605.49860 17.2615 0.0228
2457605.51585 17.3189 0.0246
2457605.52840 17.2806 0.0228
2457605.54102 17.2623 0.0246
2457605.56308 17.2691 0.0211
2457605.58019 17.2710 0.0211
2457605.60196 17.2781 0.0246
2457605.61455 17.3262 0.0246
2457605.62713 17.2735 0.0228
2457605.63962 17.2957 0.0228
2457605.65236 17.2811 0.0228
2457605.66488 17.2846 0.0228
2457605.67754 17.2861 0.0228
2457605.69004 17.3268 0.0228
2457605.70240 17.2556 0.0228
2457605.71474 17.2686 0.0263
2457605.72719 17.2877 0.0228
2457605.73968 17.2752 0.0228
2457605.75199 17.3299 0.0246
2457605.76432 17.3141 0.0263
2457605.77670 17.2719 0.0246
2457606.65891 17.2474 0.0263
2457606.67344 17.2001 0.0263
2457606.68837 17.2579 0.0263
2457606.70341 17.3309 0.0333
2457606.71850 17.2282 0.0333
2457606.73889 17.2815 0.0333
2457607.47118 17.2515 0.0351
2457607.48620 17.2638 0.0281
2457607.50130 17.2722 0.0246
2457607.52523 17.2295 0.0246
2457607.54979 17.2531 0.0263
2457607.56620 17.2980 0.0246
2457607.58268 17.2730 0.0281
2457607.59767 17.3091 0.0316
2457607.61240 17.2253 0.0228
2457607.62699 17.3006 0.0246
2457607.64154 17.2849 0.0246
2457607.65605 17.3154 0.0211
2457607.67062 17.2511 0.0228
2457607.68506 17.2848 0.0228
2457607.69965 17.2668 0.0228
2457607.71415 17.2780 0.0228
2457607.72865 17.2855 0.0211
2457607.74148 17.2352 0.0263
2457607.75416 17.2643 0.0281
2457608.47299 17.2153 0.0263
2457608.48751 17.3006 0.0246
2457608.50210 17.3131 0.0228
2457608.52103 17.2946 0.0228
2457608.54567 17.3012 0.0194
2457608.58530 17.3260 0.0194
2457608.60018 17.2992 0.0176
2457608.61870 17.2885 0.0194
2457608.63346 17.3058 0.0194
2457608.64821 17.3033 0.0194
2457608.66297 17.2778 0.0194
2457608.67787 17.3336 0.0194
2457608.69263 17.3315 0.0194
2457608.70737 17.2587 0.0211
2457608.72290 17.3262 0.0228
2457608.73774 17.3351 0.0246
2457608.75017 17.2410 0.0281
2457608.76259 17.2425 0.0263
2457609.47383 17.2491 0.0281
2457609.48851 17.2855 0.0263
2457609.50328 17.2840 0.0246
2457609.51808 17.2046 0.0281
2457609.53277 17.3063 0.0246
2457609.55863 17.2980 0.0246
2457609.58424 17.3351 0.0246
2457609.59939 17.2942 0.0228
2457609.61429 17.3154 0.0228
2457609.62889 17.3028 0.0228
2457609.64344 17.2742 0.0211
2457609.65902 17.3178 0.0228
2457609.67614 17.3326 0.0228
2457609.69282 17.3277 0.0228
2457609.70870 17.3050 0.0228
2457609.72143 17.2803 0.0211
2457609.73401 17.3109 0.0263
2457609.74033 17.3239 0.0246
2457609.74990 17.2565 0.0228
2457609.75931 17.2944 0.0228
2457610.47229 17.2580 0.0298
2457610.48758 17.3364 0.0246
2457610.50251 17.3129 0.0246
2457610.51730 17.2945 0.0263
2457610.53293 17.3093 0.0246
2457610.55296 17.3251 0.0211
2457610.57846 17.3260 0.0246
2457610.60280 17.2753 0.0246
2457610.61751 17.2856 0.0211
2457610.63215 17.1849 0.0228
2457610.64676 17.2924 0.0228
2457610.66147 17.2310 0.0194
2457610.67630 17.3018 0.0211
2457610.69096 17.3028 0.0211
2457610.70547 17.2720 0.0211
2457610.72025 17.2925 0.0228
2457611.48574 17.3314 0.0368
2457611.52285 17.2734 0.0246
2457611.55971 17.3010 0.0281
2457611.58871 17.2631 0.0263
2457611.63229 17.2310 0.0246
2457611.64752 17.2575 0.0246
2457611.66241 17.3262 0.0246
2457611.67808 17.2431 0.0281
2457611.72943 17.2381 0.0281
2457611.74407 17.1905 0.0281
2457612.48007 17.2605 0.0298
2457612.49521 17.2309 0.0263
2457612.50784 17.2346 0.0228
2457612.52047 17.2904 0.0281
2457612.53300 17.2622 0.0228
2457612.54550 17.3051 0.0211
2457612.56005 17.2500 0.0246
2457612.57380 17.2770 0.0246
2457612.58623 17.2681 0.0211
2457612.59880 17.2953 0.0228
2457612.61151 17.3695 0.0333
2457612.62402 17.2738 0.0211
2457612.63645 17.2682 0.0246
2457612.64902 17.2447 0.0228
2457612.66163 17.2683 0.0228
2457612.67432 17.2140 0.0228
2457612.68685 17.3029 0.0228
2457612.69929 17.2659 0.0228
2457612.71193 17.2642 0.0246
2457612.72456 17.2648 0.0246
2457612.73721 17.3017 0.0246
2457612.74869 17.3310 0.0298
2457616.48157 17.2700 0.0368
2457616.49654 17.2796 0.0263
2457616.51177 17.3373 0.0246
2457616.54463 17.2580 0.0263
2457616.56035 17.2990 0.0263
2457616.57537 17.2871 0.0263
2457616.59034 17.2354 0.0246
2457616.60707 17.2947 0.0246
2457616.62176 17.2691 0.0246
2457616.65525 17.2556 0.0263
2457616.67446 17.2678 0.0316
2457616.68939 17.2731 0.0333
2457616.72794 17.3462 0.0246
2457616.73851 17.3333 0.0263
2457617.49435 17.2636 0.0333
2457617.50929 17.2933 0.0298
2457617.52497 17.2521 0.0281
2457617.54100 17.3260 0.0281
2457617.55718 17.2490 0.0316
2457617.57205 17.2511 0.0281
2457617.58676 17.2933 0.0316
2457617.60134 17.2726 0.0298
2457617.61590 17.3091 0.0298
2457617.63051 17.2826 0.0281
2457617.64510 17.2742 0.0281
2457617.65966 17.2701 0.0298
2457617.67440 17.2631 0.0263
2457617.68886 17.3384 0.0333
2457617.70349 17.3010 0.0368
2457617.72933 17.2780 0.0386
2457618.47300 17.2631 0.0333
2457618.48782 17.2117 0.0298
2457618.50206 17.2664 0.0263
2457618.51811 17.2541 0.0263
2457618.53391 17.3270 0.0281
2457618.54931 17.2770 0.0263
2457618.56362 17.2651 0.0246
2457618.57822 17.2763 0.0246
2457618.59265 17.2495 0.0281
2457618.60720 17.2509 0.0281
2457618.62180 17.2934 0.0281
2457618.63646 17.2740 0.0281
2457618.65092 17.2807 0.0263
2457618.66546 17.2247 0.0281
2457618.68012 17.2508 0.0316
2457618.69274 17.2941 0.0281
2457618.70526 17.2906 0.0316
2457618.71782 17.1955 0.0298
2457618.73047 17.2399 0.0333
2457619.52097 17.2741 0.0368
2457619.53689 17.2260 0.0281
2457619.55390 17.2671 0.0263
2457619.57760 17.2033 0.0298
2457621.47049 17.2259 0.0298
2457621.48552 17.2595 0.0281
2457621.51770 17.3091 0.0263
2457621.53408 17.3060 0.0246
2457621.54926 17.3021 0.0246
2457621.56418 17.2852 0.0228
2457621.57911 17.2884 0.0246
2457621.59953 17.2789 0.0228
2457621.61408 17.3194 0.0263
2457621.63412 17.3283 0.0263
2457621.64876 17.2752 0.0246
2457621.66373 17.2682 0.0246
2457621.67840 17.2556 0.0316
2457621.69540 17.2995 0.0298
2457622.46941 17.2948 0.0333
2457622.48461 17.2445 0.0263
2457622.50656 17.2711 0.0228
2457622.52239 17.2570 0.0211
2457622.53768 17.2860 0.0228
2457622.55573 17.3241 0.0211
2457622.57051 17.2593 0.0194
2457622.58613 17.2877 0.0194
2457622.61009 17.3214 0.0211
2457622.63423 17.3245 0.0211
2457622.64894 17.3064 0.0211
2457622.66372 17.3475 0.0228
2457622.67884 17.3229 0.0194
2457622.69135 17.3174 0.0228
2457622.70723 17.2818 0.0211
2457622.71670 17.3277 0.0228
2457623.46936 17.3157 0.0368
2457623.48468 17.2974 0.0263
2457623.50077 17.3152 0.0246
2457623.51590 17.2490 0.0194
2457623.53145 17.2570 0.0211
2457623.54609 17.3021 0.0228
2457623.57050 17.3404 0.0211
2457623.59475 17.3410 0.0211
2457623.60959 17.2795 0.0211
2457623.62415 17.2641 0.0194
2457623.63896 17.2749 0.0211
2457623.65362 17.2759 0.0228
2457623.66829 17.3062 0.0263
2457623.68297 17.2628 0.0211
2457623.69700 17.3497 0.0246
2457623.70978 17.2149 0.0263
2457624.47131 17.2566 0.0281
2457624.48631 17.2863 0.0263
2457624.50126 17.2651 0.0246
2457624.51825 17.2710 0.0211
2457624.54313 17.3231 0.0228
2457624.56726 17.2824 0.0228
2457624.58248 17.3147 0.0246
2457624.60066 17.2393 0.0246
2457624.61570 17.2689 0.0211
2457624.63065 17.2676 0.0211
2457624.64728 17.2877 0.0246
2457624.66247 17.2989 0.0228
2457624.67732 17.3375 0.0211
2457625.47277 17.2605 0.0281
2457625.48805 17.3052 0.0211
2457625.50402 17.2641 0.0211
2457625.52747 17.3350 0.0211
2457625.55152 17.3172 0.0211
2457625.57582 17.3046 0.0211
2457625.59055 17.2890 0.0211
2457625.60518 17.2866 0.0228
2457625.61967 17.2662 0.0194
2457625.63449 17.2530 0.0228
2457625.64933 17.2771 0.0228
2457625.67383 17.2744 0.0263
2457626.47527 17.2624 0.0228
2457626.49055 17.2842 0.0211
2457626.50596 17.2790 0.0194
2457626.52267 17.2470 0.0211
2457626.53788 17.2921 0.0228
2457626.56066 17.2964 0.0228
2457626.58817 17.2661 0.0246
2457626.61245 17.2900 0.0246
2457626.62728 17.3078 0.0228
2457626.64213 17.3298 0.0228
2457626.65691 17.2850 0.0228
2457626.67198 17.2936 0.0228
2457630.47256 17.1982 0.0281
2457630.49850 17.3020 0.0228
2457630.52430 17.2971 0.0211
2457630.53920 17.3102 0.0211
2457630.55398 17.2445 0.0211
2457630.56910 17.3079 0.0228
2457630.58382 17.2793 0.0194
2457630.59835 17.3129 0.0246
2457630.61325 17.2817 0.0228
2457630.62840 17.2457 0.0246
2457630.64304 17.3049 0.0263
2457630.65746 17.2983 0.0246
2457631.47006 17.2912 0.0281
2457631.49080 17.2860 0.0211
2457631.51537 17.3020 0.0176
2457631.53076 17.3022 0.0194
2457631.54598 17.3234 0.0194
2457631.56065 17.2997 0.0176
2457631.57533 17.2782 0.0176
2457631.59063 17.2967 0.0194
2457631.60527 17.2944 0.0194
2457631.61977 17.3013 0.0176
2457631.63431 17.2864 0.0176
2457631.64883 17.2878 0.0194
2457632.46930 17.2212 0.0316
2457632.48988 17.3090 0.0228
2457632.51448 17.3181 0.0176
2457632.52985 17.2972 0.0211
2457632.54490 17.3024 0.0228
2457632.55985 17.2968 0.0211
2457632.59015 17.2708 0.0211
2457632.60480 17.3026 0.0211
2457632.61938 17.2485 0.0211
2457632.63374 17.2536 0.0228
2457632.64750 17.2789 0.0246
2457633.54161 17.2194 0.0316
2457633.55669 17.2098 0.0298
2457633.57191 17.2512 0.0281
2457633.58689 17.2708 0.0281
2457633.60256 17.2336 0.0263
2457633.61738 17.2546 0.0246
2457633.63221 17.2258 0.0298
2457634.48783 17.2540 0.0298
2457634.51794 17.1951 0.0263
2457634.53263 17.2343 0.0298
2457634.54832 17.1827 0.0298
2457634.56310 17.2581 0.0281
2457634.57777 17.2516 0.0281
2457635.49473 17.2110 0.0281
2457635.50923 17.2551 0.0263
2457635.53327 17.2984 0.0263
2457635.54807 17.2247 0.0298
2457635.56809 17.2703 0.0298
2457635.58521 17.1901 0.0298
2457635.60450 17.2141 0.0298
2457636.46970 17.2701 0.0316
2457636.48725 17.2110 0.0316
2457636.50221 17.2411 0.0281
2457636.52445 17.2163 0.0281
2457636.53925 17.2926 0.0281
2457636.55409 17.2010 0.0263
2457636.56970 17.2625 0.0228
2457636.58437 17.2642 0.0263
2457636.59920 17.2370 0.0281
2457636.61390 17.2860 0.0263
2457636.62629 17.2901 0.0246
2457636.64038 17.2675 0.0281
2457637.47017 17.2241 0.0228
2457637.48614 17.2460 0.0246
2457637.51162 17.2632 0.0281
2457637.52673 17.2604 0.0211
2457637.54452 17.2328 0.0228
2457637.55950 17.3023 0.0211
2457637.57395 17.2628 0.0194
2457637.58836 17.2815 0.0211
2457637.60305 17.2694 0.0211
2457637.61769 17.3186 0.0228
2457637.63033 17.3308 0.0246
2457638.47604 17.2780 0.0298
2457638.49150 17.2420 0.0281
2457638.50986 17.2612 0.0281
2457638.52455 17.2104 0.0281
2457638.53966 17.2227 0.0298
2457638.56087 17.2624 0.0246
2457638.58853 17.3227 0.0246
2457638.61434 17.2666 0.0246
2457639.46933 17.2130 0.0386
2457639.49047 17.2800 0.0263
2457639.50569 17.2952 0.0281
2457639.52347 17.2904 0.0263
2457639.54812 17.3101 0.0281
2457639.56330 17.3186 0.0228
2457639.57889 17.2774 0.0194
2457639.59394 17.2713 0.0211
2457639.60837 17.2933 0.0211
2457639.62280 17.2697 0.0211
2457643.48917 17.2911 0.0613
2457643.49165 17.2032 0.0456
2457643.53946 17.2812 0.0560
2457643.59113 17.3229 0.0578
2457643.60824 17.2644 0.0438
2457643.62291 17.3591 0.0525
2457644.50465 17.2594 0.0403
2457644.51720 17.2717 0.0386
2457644.52954 17.2320 0.0386
2457644.54246 17.2664 0.0333
2457644.55540 17.3250 0.0421
2457644.57255 17.2699 0.0298
2457644.59332 17.2864 0.0333
2457644.61027 17.3260 0.0456
2457645.47024 17.2990 0.0403
2457645.48507 17.2512 0.0386
2457645.49973 17.2754 0.0351
2457645.51617 17.3217 0.0421
2457647.47171 17.2331 0.0421
2457647.50628 17.2516 0.0333
2457647.52158 17.2590 0.0246
2457647.53643 17.2826 0.0263
2457647.55152 17.3113 0.0246
2457647.56646 17.2771 0.0246
2457647.58080 17.2931 0.0263
2457647.60264 17.2432 0.0351
2457648.48715 17.2133 0.0298
2457648.50192 17.2686 0.0281
2457648.51675 17.3280 0.0316
2457648.53132 17.2295 0.0298
2457648.54583 17.2761 0.0263
2457648.56077 17.2929 0.0263
2457648.57523 17.3059 0.0281
2457648.58960 17.2232 0.0263
2457648.60407 17.2437 0.0246
2457649.47082 17.2941 0.0228
2457649.49531 17.3125 0.0194
2457649.51105 17.2579 0.0194
2457649.52588 17.3134 0.0194
2457649.54041 17.2940 0.0211
2457649.55539 17.2798 0.0211
2457649.57080 17.2798 0.0211
2457649.58529 17.2791 0.0211
2457649.59998 17.2886 0.0211
2457650.46625 17.2711 0.0281
2457650.54403 17.2914 0.0228
2457650.58806 17.2786 0.0263
2457651.54437 17.2795 0.0194
2457651.58776 17.3089 0.0246
2457652.53166 17.2991 0.0211
2457652.57904 17.2624 0.0211
2457653.53519 17.3124 0.0194
2457653.58508 17.3113 0.0211
2457655.46716 17.2803 0.0386
2457655.55329 17.2839 0.0211
2457656.51284 17.2568 0.0246
2457656.56607 17.2703 0.0298
2457657.55882 17.2959 0.0228
2457659.46601 17.2346 0.0316
2457660.46605 17.2026 0.0386
2457660.53516 17.2658 0.0246
2457661.46593 17.2457 0.0403
2457661.55198 17.2795 0.0263
2457662.50757 17.3044 0.0298
2457662.55129 17.2677 0.0281
2457664.51960 17.2026 0.0333
2457665.46880 17.2752 0.0368
2457666.50966 17.2613 0.0316
2457667.47423 17.3016 0.0246
2457671.49584 17.2964 0.0368
2457672.49710 17.2557 0.0281
2457675.50158 17.2439 0.0316
2457679.48720 17.2247 0.0351
2457681.49272 17.2109 0.0281
2457684.48972 17.1886 0.0368
2457687.49016 17.2638 0.0368
2457689.47786 17.3450 0.0298
2457690.47339 17.3169 0.0333
2457691.47475 17.3664 0.0298


==> anc/phot_ob160980_OGLE_V.dat <==
2457110.84410 18.564 0.0188
2457115.87511 18.523 0.0230
2457130.82464 18.560 0.0230
2457136.81891 18.534 0.0216
2457140.81692 18.599 0.0216
2457154.83272 18.542 0.0216
2457159.76539 18.534 0.0202
2457163.75583 18.618 0.0245
2457170.73641 18.545 0.0245
2457182.66694 18.566 0.0230
2457187.65047 18.557 0.0202
2457194.64278 18.574 0.0188
2457211.68676 18.540 0.0216
2457221.63901 18.550 0.0202
2457226.65641 18.531 0.0202
2457252.57326 18.577 0.0273
2457257.62482 18.568 0.0273
2457270.54950 18.533 0.0188
2457453.85383 18.542 0.0174
2457470.87689 18.560 0.0402
2457488.82573 18.589 0.0188
2457493.78795 18.578 0.0202
2457495.82279 18.622 0.0245
2457512.84473 18.617 0.0188
2457536.72293 18.508 0.0273
2457545.81042 18.395 0.0202
2457549.78648 18.314 0.0188
2457554.80619 17.691 0.0117
2457566.62266 18.325 0.0259
2457568.65121 18.436 0.0202
2457576.61719 18.480 0.0202
2457593.55391 18.559 0.0202
2457603.56824 18.548 0.0202
2457610.54692 18.598 0.0302
2457610.56624 18.492 0.0245
2457625.54169 18.493 0.0202
2457635.52537 18.597 0.0259
2457652.52516 18.520 0.0230

